The uniqueness of Lyapunov rank among symmetric cones

The Lyapunov rank of a cone is the dimension of the Lie algebra of its automorphism group. It is invariant under linear isomorphism and in general not unique - two or more non-isomorphic cones can share the same Lyapunov rank. It is therefore not possible in general to identify cones using Lyapunov rank. But suppose we look only among symmetric cones. Are there any that can be uniquely identified (up to isomorphism) by their Lyapunov ranks? We provide a complete answer for irreducible cones and make some progress in the general case.

==> tests/compute.py <==
r"""
Compute results used in the paper. There are three main functions:

  * :func:`admissible_lorentz_ranks` computes all possible Lyapunov
    ranks arising from sums of Lorentz cones in a given dimension.
    This is rather fast (so we can compute a lot of them), but it is
    only useful for proving that certain cones DO NOT have simulacra.
    It is however useless for determining whether or not, say,
    ``L(m)+L(n)`` has simulacra, because a priori we expect the
    Lyapunov rank of that cone to be in the list (put there by
    itself). To ask questions about simulacra, we would need to know
    _how many_ sums of Lorentz cones (up to isomorphism) had that same
    Lyapunov rank... but the function does not provide this
    information.

  * :func:`dim_ranks_cones` is an attempt to address the shortcomings
    of :func:`admissible_lorentz_ranks`. It computes all cones in a
    given dimension, as well as their Lyapunov ranks, and returns them
    in a dimension => rank => tuple-of-cones map. Isomorphic cones are
    deduplicated along the way. For this to work efficiently, a custom
    serialized representation of a symmetric cone is used; essentially
    we represent them as lists of integers.

Both of these functions are fundamentally recursive: the way you get
all cones of dimension four is to start with the irreducible ones, and
add them to the reducible ones you get from partitioning n=4 and and
running the subproblem in e.g. n=3 and n=1. Both of these functions
therefore operate with a cache to avoid recomputing earlier cases, and
can optionally cache to a SQL database as well. For our test suite to
run efficiently, there is no other option than to precompute as many
values of these functions as we can.

There is one more function of interest in this module:

  * :func:`compute_Ln_Ln_simulacra` looks for simulacra of
    ``L(n)+L(n)`` over a range of ``n`` and in parallel. From the
    paper we know that it suffices to consider only sums of Lorentz
    cones for this, and thus for performance this function operates
    on integer partitions rather than with cones. To catalogue the
    simulacra in the paper, you might run

        >>> compute_Ln_Ln_simulacra(0, 100, 4)     # doctest: +SKIP

    which would check ``n=0`` up to ``n=100`` using four processes.
    Afterwards, it prints the results to the console, and you don't
    need it any more.

The two functions that use a database take both a ``db`` argument, and
a ``sql`` toggle. If you really want to affect the live database, you
have to set ``sql`` to ``True``, and ``db`` to ``sql.LIVE_DATABASE``.
These are not default because we don't want to modify the live
database by surprise while testing.

If you _execute_ this module, on the other hand, it will begin to
update the live database immediately, as it tries to compute more
and more cones with :func:`dim_cones_ranks`::

    $ python compute.py
    computing cones of dimension 99...

This however takes "forever" and will probably run your system out of
RAM. The bottleneck for both speed and space is putting all of the new
cones for a given dimension into a list and sorting them to eliminate
duplicates. You can also use it to compute admissible Lorentz ranks:

    $ python compute.py lorentz
    computing lorentz ranks in dimension 200...

"""
import sqlite3

from cones import L,HR,HC,HH,HO, SerialCone, SerialSum, SymmetricCone
import partitions
import sql

def _admissible_lorentz_ranks(n : int, d : dict[int, tuple[int,...]] | None, db : str) -> tuple[int, ...]:
    r"""
    Recursive implementation underlying :func:`admissible_lorentz_ranks`.

    This is necessary for that public function to have a nice user
    interface because the recursive bit will always pass a cache dict
    down to the next level, but we don't want users to have to pass in
    an empty dict to get started.

    If ``d`` is ``None`` instead of a dict, the SQL database ``db``
    will be consulted/updated instead.

    Parameters
    ----------

    n : int
      The dimension for which you'd like to know, what Lyapunov ranks
      are possible if we consider only Lorentz cone factors?

    d : dict|None
      Either a dict to cache the results in, or ``None`` if you want
      to use the SQL database ``db`` as a cache instead.

    db : str
      The name of the SQLite database to use as a cache (if ``d`` is
      ``None``).

    Returns
    -------

    tuple[int]
      A tuple of Lyapunov ranks that can be achieved in dimension
      ``n`` using only Lorentz cone factors, in no particular order.

    Examples
    --------

    The examples for :func:`admissible_lorents_ranks` demonstrate this
    indirectly, but we can check a few trivial cases by hand::

        >>> _admissible_lorentz_ranks(0, {}, "unused")
        (0,)
        >>> _admissible_lorentz_ranks(1, {}, "no database")
        (1,)

    This one will use a new, temporary database::

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> sorted(_admissible_lorentz_ranks(3, None, sql.TEST_DATABASE))
        [3, 4]

    And the second time, it will be cached::

        >>> sorted(_admissible_lorentz_ranks(3, None, sql.TEST_DATABASE))
        [3, 4]

    To avoid surprises, ensure that the ``n = 0`` case gets added to the
    dictionary or database::

        >>> d = {}
        >>> _admissible_lorentz_ranks(2, d, None)
        (2,)
        >>> d
        {0: (0,), 1: (1,), 2: (2,)}

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> _admissible_lorentz_ranks(2, None, sql.TEST_DATABASE)
        (2,)
        >>> sql.admissible_lorentz_ranks(0, sql.TEST_DATABASE)
        (0,)

    """
    if n == 1:
        # This function has side effects (updating the dictionary or
        # database) that are missed for n=0 because we never recurse
        # that far down. To avoid surprises, we call the theoretical
        # base case from the de facto base case to trigger its side
        # effects.
        _ = _admissible_lorentz_ranks(0, d, db)

    if d is None:
        if sql.have_lorentz_rank_dim(n, db=db):
            return sql.admissible_lorentz_ranks(n, db=db)
    else:
        if n in d:
            return d[n]

    s: set[int]
    s = set()
    for i in range(1,(n//2)+1):
        # We can stop at (n//2)+1 because afterwards, i passes n-i.
        # and the situation is symmetric.
        #
        # Compute s1 first (i.e. outside of the comprehension) because
        # we want to be sure that the lower values get computed before
        # we try to compute the higher ones.
        s1 = _admissible_lorentz_ranks(i, d, db)
        s2 = _admissible_lorentz_ranks(n-i, d, db)
        s.update( b1 + b2 for b1 in s1 for b2 in s2 )

    this_fn: tuple[int,...]
    this_fn = ()
    if n != 2:
        # n=2 is the one case where f(n) = 1 + 1 + ... + 1 (n times)
        # and the cone is reducible, so f(n) would wind up in the list
        # twice, once for L(n) and once for L(1) + L(1).
        this_fn = (partitions.f(n),)
    result = tuple(s) + this_fn

    if d is None:
        sql.insert_lorentz_ranks(n, result, db=db)
    else:
        d[n] = result
    return result


def admissible_lorentz_ranks(n : int, sql : bool = False, db : str = sql.TEST_DATABASE) -> tuple[int, ...]:
    r"""
    Compute admissible Lyapunov ranks for sums of Lorentz cones
    of total dimension ``n``.

    This operates recursively and caches the results at each step (to
    make future steps faster). It can also use a SQL database (instead
    of the default python dict) as a cache.

    Parameters
    ----------

    n : int
      The dimension for which you'd like to know, what Lyapunov ranks
      are possible if we consider only Lorentz cone factors?

    sql : bool, default=False
      Whether or not to use the SQL database, or start fresh.

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use (if ``sql`` is ``True``).

    Returns
    -------

    tuple[int]
      The "set" of Lyapunov ranks that can be achieved in dimension
      ``n`` using only Lorentz cone factors. A tuple is used instead
      of a set because msgpack knows what to do with a tuple, unlike
      a set.

    Examples
    --------

    Low-dimensional examples::

        >>> admissible_lorentz_ranks(0)
        (0,)
        >>> admissible_lorentz_ranks(1)
        (1,)
        >>> admissible_lorentz_ranks(2)
        (2,)
        >>> sorted(admissible_lorentz_ranks(3))
        [3, 4]

    The SQL values should agree with the ones we compute. We can
    check this in a reasonable amount of time up to ``n = 75``. We
    sort the results before comparing them because, despite our use of
    tuples, the order that they wind up in is not meaningful::

        >>> import sql
        >>> def check(n):
        ...     if not sql.have_lorentz_rank_dim(n):
        ...         # don't fail if we're just missing the data
        ...         return True
        ...     actual = sorted(sql.admissible_lorentz_ranks(n))
        ...     expected = sorted(admissible_lorentz_ranks(n))
        ...     return (actual == expected)
        >>>
        >>> # these magic numbers have no particular meaning
        >>> random_ns = [0,1,7,12,15,19,23]
        >>> all( check(n) for n in random_ns )
        True
        >>> from random import randint
        >>> n = randint(0,76)
        >>> check(n)
        True

    Since we don't recurse all the way down to ``n = 0``, some care is
    needed to make sure that we don't assume the existence of that row
    based on the presence of rows for larger dimensions::

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> sorted(admissible_lorentz_ranks(4, True))
        [4, 5, 7]
        >>> admissible_lorentz_ranks(0, True)
        (0,)

    """
    # The implementation of this function _always_ uses a cache,
    # the only question is, whether or not the cache will be
    # a python dict that gets passed around, or an implicit
    # SQL database.
    d: dict[ int, tuple[int,...] ] | None
    d = {}
    if sql:
        d = None

    # Now just run the real, recursive implementation.
    return _admissible_lorentz_ranks(n, d, db)


def _irreducible_cones_of_dim(n : int) -> tuple[SymmetricCone, ...]:
    r"""
    Return a tuple of irreducible cones in dimension ``n``.

    Outside of dimension two, there is always a Lorentz cone in
    dimension ``n``, but there may not be any others. This is "up to
    isomorphism," so, for example, you won't get ``HR(2)`` in
    dimension three.

    Parameters
    ----------

    n : int
      The dimension in which you'd like the irreducible cones.

    Returns
    -------

    A tuple consisting of all irreducible cones in dimension ``n``.

    Examples
    --------

    There are no irreducible cones of dimension two::

        >>> _irreducible_cones_of_dim(0)
        (L(0),)
        >>> _irreducible_cones_of_dim(1)
        (L(1),)
        >>> _irreducible_cones_of_dim(2)
        ()

    Isomorphic results are not returned::

        >>> L(3).dim == HR(2).dim == 3
        True
        >>> _irreducible_cones_of_dim(3)
        (L(3),)

    Larger factors appear where we think they will::

        >>> HR(3) in _irreducible_cones_of_dim(6)
        True
        >>> HO(3) in _irreducible_cones_of_dim(27)
        True

    """
    s : list[SymmetricCone]
    s = []
    if n != 2:
        s.append(L(n))

    if n >= 27:    # HO(3).dim
        if (a := HO.in_dim(n)):
            s.append(a)
    elif n >= 15:  # HH(3).dim
        if (b := HH.in_dim(n)):
            s.append(b)
    elif n >= 9:   # HC(3).dim
        if (c := HC.in_dim(n)):
            s.append(c)
    elif n >= 6:   # HR(3).dim
        if (d := HR.in_dim(n)):
            s.append(d)

    return tuple(s)


def _merge_factors(a, b) -> SerialSum:
    r"""
    Merged two serialized cones into a third.

    We can do this efficiently because the sort order for cone
    factors is already based on their serializations. As a result,
    we don't need to deserialize and reserialize; we can just
    combine and sort the serialized representations directly.

    Parameters
    ----------

    a : int|tuple[int]
      The first cone, serialized (as either an int or a tuple of
      ints).
    b : int|tuple[int]
      The second cone, serialized (as either an int or a tuple of
      ints).

    Returns
    -------

    A tuple of ints representing a direct sum. If the two inputs ``a``
    and ``b`` were deserialized and then combined into a
    :class:`DirectSum`, the serialization of that direct sum is what
    we return.

    Examples
    --------

    A simple example with two irreducible factors::

        >>> from cones import SymmetricCone
        >>> a = L(4).serialize()
        >>> b = HR(3).serialize()
        >>> c = _merge_factors(a, b); c
        (32, 41)
        >>> SymmetricCone.deserialize(c)
        HR(3) + L(4)

    A random example showing that this does what we think it does,
    i.e. circumvents deserialization/reserialization accurately::

        >>> from cones import DirectSum, SymmetricCone, random_cone
        >>> K = random_cone()
        >>> a = K.serialize()
        >>> J = random_cone()
        >>> b = J.serialize()
        >>> expected = DirectSum([K,J])
        >>> actual = SymmetricCone.deserialize(_merge_factors(a,b))
        >>> actual == expected
        True
    """
    # Computing/comparing the type to int is actually a bit faster on
    # average than isinstance.
    if type(a) == int:
        a = (a,)
    if type(b) == int:
        b = (b,)

    # We have to re-sort the factors, because that's what the direct
    # sum constructor would do to ensure that no duplicates sneak
    # in. The serializations (s1,s2) and (s2,s1) represent the same
    # cone! The caller is responsible for deduplicating them.
    return tuple(sorted(a+b))


def _dim_ranks_cones(n : int, d : dict[int, dict[int,tuple[SerialCone,...]]] | None, db : str, progress : bool) -> dict[int,tuple[SerialCone,...]]:
    r"""
    Recursive implementation underlying :func:`dim_ranks_cones`.

    This is necessary for that public function to have a nice user
    interface because the recursive bit will always pass a cache dict
    down to the next level, but we don't want users to have to pass in
    an empty dict to get started.

    If ``d`` is ``None`` instead of a dict, the SQL database ``db``
    will be consulted/updated instead.

    Parameters
    ----------

    n : int
      The dimension for which you want the rank => cones map.

    d : dict[ int, dict[ int, tuple[tuple[int,...],...] ] ] | None
      Either a dict to cache the results in, or ``None`` if you want
      to use the SQL database ``db`` as a cache instead.

    db : str
      The name of the SQLite database to use as a cache (if ``d`` is
      ``None``).

    progress : bool
      Whether or not to print a dot "." as the function progresses.
      This isn't tested or anything, but it's real nice to see things
      moving when computing the (n+1)st dimension takes two days.

    Returns
    -------

    dict[ int, tuple[tuple[int,...],...] ]
      A dictionary whose keys are the possible Lyapunov ranks in
      dimension ``n`` and whose values are tuples of serialized cones
      in dimension ``n`` having a Lyapunov rank equal to the key.

    Examples
    --------

    The examples for :func:`dim_ranks_cones` demonstrate this
    indirectly, but we can check a few trivial cases by hand::

        >>> _dim_ranks_cones(0, {}, "unused", False)
        {0: (1,)}
        >>> _dim_ranks_cones(1, {}, "no database", False)
        {1: (11,)}

    This one will use a new, temporary database::

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> _dim_ranks_cones(3, None, sql.TEST_DATABASE, False)
        {3: ((11, 11, 11),), 4: (31,)}

    And the second time, it will be cached::

        >>> _dim_ranks_cones(3, None, sql.TEST_DATABASE, False)
        {3: ((11, 11, 11),), 4: (31,)}

    To avoid surprises, ensure that the ``n = 0`` case gets added to the
    dictionary or database::

        >>> d = {}
        >>> _ = _dim_ranks_cones(2, d, None, False)
        >>> d[0]
        {0: (1,)}

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> _ = _dim_ranks_cones(2, None, sql.TEST_DATABASE, False)
        >>> sql.dim_ranks_cones(0, sql.TEST_DATABASE)
        {0: (1,)}

    """
    if n == 1:
        # This function has side effects (updating the dictionary or
        # database) that are missed for n=0 because we never recurse
        # that far down. To avoid surprises, we call the theoretical
        # base case from the de facto base case to trigger its side
        # effects.
        _ = _dim_ranks_cones(0, d, db, progress)

    if d is None:
        if sql.have_cone_dim(n, db=db):
            return sql.dim_ranks_cones(n, db=db)
    else:
        if n in d:
            return d[n]

    # The dict for this n. It will either be inserted as d[n],
    # or put into the SQL database instead. (We'll convert the
    # set to a tuple before doing so.)
    d_n : dict[ int, set[SerialCone] ]
    d_n = {}

    # We partition "n" ourselves here. Basically, we split n into (i,
    # n-i), and then recurse into each of them. Every partition of "n"
    # arises from a partition of "i" plus a partition of "n-i". We can
    # stop at n//2 here because the situation is symmetric: once i
    # passes n-i, the resulting set is going to be the same; (5,2)
    # gives the same result as (2,5).
    for i in range(1,(n//2)+1):
        s1 = _dim_ranks_cones(i, d, db, progress)
        if progress:
            print(".", end="", flush=True)
        s2 = _dim_ranks_cones(n-i, d, db, progress)
        if progress:
            print(".", end="", flush=True)

        # the ranks possible in dim=n are the sums of ranks possible
        # in dim=i and dim=(n-i)
        for r1 in s1:
            for r2 in s2:
                s : set[SerialCone]
                s = set( _merge_factors(b1,b2)
                         for b1 in s1[r1]
                         for b2 in s2[r2] )
                r = r1 + r2
                if r in d_n:
                    # there's more than one way to add up to r!
                    d_n[r].update(s)
                else:
                    d_n[r] = s

    for c in _irreducible_cones_of_dim(n):
        if c.rank in d_n:
            d_n[c.rank].add(c.serialize())
        else:
            d_n[c.rank] = {c.serialize()}

    # for serialization we want tuples, not sets
    ret = { r: tuple(d_n[r]) for r in d_n }
    del d_n

    if d is None:
        sql.insert_cones(n, ret, db=db)
    else:
        d[n] = ret
    return ret


def dim_ranks_cones(n : int, sql : bool = False, db : str = sql.TEST_DATABASE, progress : bool = False) -> dict[int,tuple[SerialCone,...]]:
    r"""
    Compute a rank => cones map for all cones of dimension ``n``.

    Parameters
    ----------
    n : int
      The dimension for which you want the rank => cones dict.

    sql : bool, default=False
      Whether or not to use the SQL database, or start fresh.

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use (if ``sql`` is ``True``).

    progress : bool, default=False
      Whether or not to print a dot "." as the function progresses.
      This isn't tested or anything, but it's real nice to see things
      moving when computing the (n+1)st dimension takes two days.

    Examples
    --------

    Easy low-dimensional cases::

        >>> dim_ranks_cones(3)
        {3: ((11, 11, 11),), 4: (31,)}

        >>> dim_ranks_cones(4)
        {4: ((11, 11, 11, 11),), 5: ((11, 31),), 7: (41,)}

        >>> dim_ranks_cones(5)
        {5: ((11, 11, 11, 11, 11),), 6: ((11, 11, 31),), 8: ((11, 41),), 11: (51,)}

    The precomputed values should agree with the ones we compute::

        >>> import sql
        >>> def check(n):
        ...     if not sql.have_cone_dim(n):
        ...         # don't fail if we're just missing the data
        ...         return True
        ...     d1 = sql.dim_ranks_cones(n)
        ...     d2 = dim_ranks_cones(n)
        ...     return ( all( set(d1[r]) == set(d2[r]) for r in d1 )
        ...              and sorted(d1.keys()) == sorted(d2.keys()) )
        >>>
        >>> random_ns = [8,6,7,5,3,0,9]
        >>> all( check(n) for n in random_ns )
        True
        >>> from random import randint
        >>> n = randint(0,40)
        >>> check(n)
        True

    Since we don't recurse all the way down to ``n = 0``, some care is
    needed to make sure that we don't assume the existence of that row
    based on the presence of rows for larger dimensions::

        >>> sql.new_database(sql.TEST_DATABASE)
        >>> _ = dim_ranks_cones(4, True)
        >>> dim_ranks_cones(0, sql=True)
        {0: (1,)}

    And we might as well check the other rows we just computed::

        >>> all(
        ...   dim_ranks_cones(k)
        ...   ==
        ...   dim_ranks_cones(k, sql=True)
        ...   for k in range(5)
        ... )
        True

    """
    # The implementation of this function _always_ uses a cache, the
    # only question is, whether or not the cache will be a python dict
    # that gets passed around, or an implicit SQL database.
    d : dict[int, dict[int,tuple[SerialCone,...]]] | None
    d = {}
    if sql:
        d = None
    # Now just run the real, recursive implementation.
    return _dim_ranks_cones(n, d, db, progress)


def _one_partition_simulacra(p : list[int]) -> list[int] | None:
    r"""
    Get the first simulacra we can find for ``p``.

    This is similar to :func:`partitions.partition_simulacra`, but it
    can make an optimization that destroys the uniqueness of the
    partitions because we are only returning one of them anyway.

    Parameters
    ----------

    p : list[int]
      The partition you want to find a simulacra for.

    Returns
    -------

    Either a partition of the same sum/rank as ``p``, or ``None`` if
    there are none.

    Examples
    --------

    The partition found by this function may not be the first
    partition found by :func:`partitions.partition_simulacra`, but it
    should _eventually_ be found by that function::

        >>> from random import choice, randint
        >>> from partitions import partitions, partition_simulacra
        >>> n = randint(0,30)
        >>> p = choice(tuple(partitions(n, include_two=False)))
        >>> s = _one_partition_simulacra(p)
        >>> s is None or s in partition_simulacra(p)
        True

    """
    from partitions import partitions, partition_rank
    target_rank = partition_rank(p)

    # All factors in a simulacrum can't be less than or equal to the
    # smallest factor in the target. So if p[0] is the smallest factor
    # in the target, we might as well start partitioning assuming that
    # there's a p[0]+1 factor, then a p[0]+2 factor, then...
    #
    # This destroys the uniqueness of the partitions, but we're only
    # going to return one of them from this function!
    psize = sum(p)

    k_start = p[0]+1
    if k_start == 2:
        # Oh, we should exclude 2...
        k_start = 3

    # Not a typo: psize+1 would have us checking for a simulacra
    # of [psize], which is not possible.
    k_end = psize
    for k in range(k_start, k_end):
        k_rank = partition_rank([k])
        for q in partitions(psize-k, include_two=False):
            if (partition_rank(q) == (target_rank - k_rank)):
                # Sorting slows us down, but returning a value
                # isn't the slow part, and these lists are tiny
                # anyway.
                res = sorted(q + [k])
                if not res == p:
                    return res
    return None


def compute_Ln_Ln_simulacra(start : int, end : int, nprocs : int = 1):
    r"""
    Compute simulacra of ``L(n) + L(n)`` for all ``n`` between
    ``start`` and ``end``, possibly in parallel, and then print the
    result.

    This is a fairly trivial wrapper around
    :func:`_one_partition_simulacra` and the
    :class:`multiprocessing.Pool` class.

    Parameters
    ----------

    start : int
      The first value of ``n``.
    end : int
      The last value of ``n``.
    nprocs : int, default=1
      The number of simultaneous processes to launch

    Examples
    --------

        >>> compute_Ln_Ln_simulacra(0,10,4)
        0: None
        1: None
        2: None
        3: None
        4: [1, 1, 1, 5]
        5: None
        6: None
        7: None
        8: [1, 5, 10]
        9: [1, 1, 1, 3, 12]
        10: [1, 1, 5, 13]

    """
    ns = list(range(start, end+1))  # we consume this twice!
    args = ( 2*[n] for n in ns )

    from multiprocessing import Pool
    results = Pool(processes=nprocs).map(_one_partition_simulacra, args)
    for (x,y) in zip(ns, results):
        print(f"{x}: {y}")



def _compute_cones():
    r"""
    This gets run when you execute ``python compute.py``.
    """
    # if executed, we start computing more cones
    mcd = sql.max_cone_dim()
    if mcd < 0:
        # the max dim will be negative if the db is empty
        n = 0
    else:
        n = mcd + 1

    while True:
        print(f"computing cones of dimension {n}", end="", flush=True)
        _ = dim_ranks_cones(n, True, sql.LIVE_DATABASE, True)
        print(" done.")
        n += 1

def _compute_lorentz_ranks():
    r"""
    This gets run when you execute ``python compute.py lorentz``.
    """
    # if executed, we start computing more cones
    mlrd = sql.max_lorentz_rank_dim()
    if mlrd < 0:
        # the max dim will be negative if the db is empty
        n = 0
    else:
        n = mlrd + 1

    while True:
        print(f"computing lorentz ranks in dimension {n}", end="", flush=True)
        _ = admissible_lorentz_ranks(n, True, sql.LIVE_DATABASE)
        print(" done.")
        n += 1


if __name__ == "__main__":
    from sys import argv
    if len(argv) > 1 and argv[1] == "lorentz":
        _compute_lorentz_ranks()
    else:
        _compute_cones()


==> tests/cones.py <==
r"""
Symmetric cone classes and functions.

This module provides symmetric cones via the class hierarchy,

  * :class:`SymmetricCone`  (the superclass)
    * :class:`L`  (Lorentz)
    * :class:`HR` (Real symmetric PSD)
    * :class:`HC` (Complex hermitian PSD)
    * :class:`HH` (Quaternion hermitian PSD)
    * :class:`HO` (Octonion hermitian "PSD")
    * :class:`DirectSum` (direct sums of the others)

Each cone has methods and/or attributes for its dimension, Lyapunov
rank, signature, et cetera. Much of the real work, however, is
dedicated to efficient isomorphism testing and storage. How do we
check if two symmetric cones are isomorphic, and how can we store
them?

To store the cones, rather than store all of the python class info, we
prefer to record only what is necessary to reconstruct each cone. For
the five irreducible families, this basically boils down to two
numbers. One identifies the type (``L``, ``HR``, ``HC``, ``HH``, or
``HO``), and then one identifies the size (usually denoted by ``n``).
Direct sums of these factors are then identified by tuples of
integers, where each integer in the tuple represents a factor. A
priori, direct sums of direct sums are possible by putting tuples
within the tuples. Storing (and otherwise working with) integers is
very fast, and we can store a lot of cones represented in this manner
at the expense of having to convert them back to python classes at
some point. For more details, see the two methods
:meth:`SymmetricCone.serialize` and :meth:`DirectSum.serialize` for
irreducible cones and direct sums, respectively.

Now on to isomorphism checking. The direct sum decomposition is unique
up to order (and ignoring trivial factors), so what we do for
isomorphism is to put the factors in a list, flatten sums of sums,
eliminate trivial factors, replace each remaining factor with a
canonical representative, and then sort them all into a unique
order. Choosing canonical representatives is done in the class
constructors. For example, if you try to construct ``L(2)``, you will
get ``L(1)+L(1)`` instead. That is because we have declared
``L(1)+L(1)`` to be the canonical two-dimensional symmetric cone: it
should not be possible to construct another symmetric cone that is
isomorphic but not equal to it. Likewise, flattening happens when you
construct a cone such as ``(L(3)+L(4)) + (L(5)+L(6))``. The factors of
these summands are collected and combined into ``L(3)+L(4)+L(5)+L(6)``.

Finally, we sort the factors to ensure that ``L(1)+L(3)`` is the same
cone as ``L(3)+L(1)``. How we should sort cones is not obvious, but
thankfully, we can fall back on the serialization format that we are
using to store them: to sort a collection of cones, we serialize them
to tuples of ints, and then sort the tuples lexicographically.
(Irreducible cones can be thought of as singleton tuples for this
purpose.)

Most of this happens in the :method:`DirectSum.__new__` method. But to
understand how we replace ``L(2)`` with ``L(1)+L(1)``, we have to
mention one last performance optimization. Namely that we cache all
instances of the symmetric cone classes to avoid, say, creating a
million copies of ``L(1)`` in memory. This adds to the general level
of confusion, but saves quite a bit of memory during large
computations, and has the nice side effect that "isomorphism" becomes
just equality of objects. To accomplish it, each subclass of
:class:`SymmetricCone` keeps an ``_instance_cache`` dictionary that is
keyed on the size of the cone, ``n``. If you ask for ``L(1)`` a hunred
times, then the last 99 of them, you'll get the copy that's stored in
``L._instance_cache[1]``. This makes declaring canonical factors
relatively easy, because we can just pre-populate the instance caches
with the canonical choices. There are only a few ``n`` that lead to
isomorphism, but you will see for example in :class:`HR` that we set::

    _instance_cache = { 0: L(0), 1: L(1), 2: L(3) }

Meaning that, when you ask for ``HR(2)``, you get ``L(3)``. When all
is said and done, with a great deal of care, we are able to work "up
to isomorphism," without which we would not directly be able to test
for simulacra.

Finally, this module provides two "random cone" functions,

  * :func:`random_irreducible_cone`
  * :func:`random_cone`

that are useful for testing.
"""

# allow forward-references in type signatures
from __future__ import annotations

from itertools import chain
from math import sqrt

type SerialSum = tuple[int,...]
type SerialIrreducible = int
type SerialCone = SerialIrreducible | SerialSum

# Lyapunov rank and dimension calculations
class SymmetricCone:
    r"""
    A symmetric cone of "size" ``n``.

    Equality means isomorphism in our case, and each cone should be
    represented by a unique object::

        >>> K = random_cone()
        >>> J = random_cone()
        >>> (K == J) == (J == K)
        True
        >>> (K is J) == (K == J)
        True
        >>> K == DirectSum([K]) and J == DirectSum([J])
        True

    More isomorphic examples::

        >>> RN(2) == L(2)
        True
        >>> RN(2) == DirectSum([L(1)]*2)
        True
        >>> RN(1) == DirectSum([L(1)])
        True
        >>> RN(1) == L(1)
        True
        >>> RN(1) == HR(1)
        True
        >>> RN(1) == HC(1)
        True
        >>> RN(1) == HH(1)
        True
        >>> RN(1) == HO(1)
        True
        >>> L(3) == HR(2)
        True
        >>> L(4) == HC(2)
        True
        >>> L(6) == HH(2)
        True
        >>> L(10) == HO(2)
        True
        >>> RN(4) == DirectSum([L(2)]*2)
        True

    And again. This time the isomorphism requires reordering the
    factors::

        >>> K1 = RN(3)
        >>> K2 = HR(2)
        >>> K3 = L(0)
        >>> K4 = HH(3)
        >>> K5 = L(1)
        >>> J1 = L(2)
        >>> J2 = HH(3)
        >>> J3 = L(2)
        >>> J4 = L(3)
        >>> DirectSum([K1,K2,K3,K4,K5]) == DirectSum([J1,J2,J3,J4])
        True

    """
    # Declare attributes for the "size" n, dimension, and Lyapunov
    # rank in the superclass.
    n: int
    dim: int
    rank: int

    # All subclasses have an instance cache and an id as well.
    _instance_cache: dict
    id: int

    @staticmethod
    def irreducible_classes() -> tuple:
        return (L,HR,HC,HH,HO)

    @staticmethod
    def _deserialize_one(s : SerialIrreducible) -> SymmetricCone:
        r"""
        Deserialize one integer into an irreducible cone.

        Parameters

        s : int
          The integer to deserialize.

        Returns
        -------

        An instance of an irreducible cone (:class:`L`, :class:`HR`,
        :class:`HC`, :class:`HH`, or :class:`HO`).

        Examples
        --------

            >>> SymmetricCone._deserialize_one(32)
            HR(3)
            >>> SymmetricCone._deserialize_one(29)
            Traceback (most recent call last):
            ...
            ValueError: unable to deserialize 29

        We can deserialize the trivial cone::

            >>> SymmetricCone._deserialize_one(1)
            L(0)

        The deserialized cone already has its ``_serial`` attribute
        cached::

            >>> K = L(22091)
            >>> J = SymmetricCone._deserialize_one(K.serialize())
            >>> J._serial
            220911

        """
        # Heads up: serializing L(0) produces 01 = 1.
        # The math for i and n below should produce
        # i=1 and n=0 for "1".
        i = s % 10
        n = (s - i) // 10
        for c in SymmetricCone.irreducible_classes():
            if c.id == i:
                res = c(n)
                res._serial = s
                return res
        raise ValueError(f"unable to deserialize {s}")

    @staticmethod
    def deserialize(s : SerialCone) -> SymmetricCone:
        r"""
        Deserialize either an integer or a tuple of integers into
        a symmetric cone.

        Parameters
        ----------

        s : SerialCone
          Either an int or a tuple of ints to deserialize.

        Returns
        -------

        The symmetric cone that serializes to ``s``.

        Examples
        --------

        Typical examples::

            >>> SymmetricCone.deserialize(11)
            L(1)
            >>> SymmetricCone.deserialize((31, 33, 34))
            L(3) + HC(3) + HH(3)

        Invalid input (not from a serialized cone)::

            >>> SymmetricCone.deserialize((11, 100))
            Traceback (most recent call last):
            ...
            ValueError: unable to deserialize 100

        The trivial cone works as expected::

            >>> SymmetricCone.deserialize(L(0).serialize()) == L(0)
            True

        A random cone works as expected::

            >>> K = random_cone()
            >>> SymmetricCone.deserialize(K.serialize()) == K
            True

        """
        if isinstance(s, tuple):
            # The DirectSum instance cache key is actually just
            # the hash of its serialized factor tuple, i.e. what
            # we were given.
            h = hash(s)
            if h not in DirectSum._instance_cache:
                # Convert to tuple explicitly if we're going to skip
                # canonicalization.
                c = DirectSum(
                    tuple ( map(SymmetricCone._deserialize_one, s) ),
                    False
                )
                DirectSum._instance_cache[h] = c
            return DirectSum._instance_cache[h]
        else:
            return SymmetricCone._deserialize_one(s)


    def __init__(self, n):
        # cached values
        self._serial = None
        self._hash = None

        # no error checking, it makes deserialization too slow
        self.n = n

    @staticmethod
    def name() -> str:
        r"""
        The name of this cone. This method should be overridden
        in each subclass, and exists only to make the implementation
        of :meth:`__repr__` easier.
        """
        raise NotImplementedError

    def __repr__(self) -> str:
        r"""
        The string representation of this cone.
        """
        return f"{self.name()}({self.n})"

    def __hash__(self) -> int:
        r"""
        Return a unique integer hash for this cone. The
        :meth:`serialize` method already returns a unique integer or
        tuple of integers corresponding to this cone, so we can simply
        hash that.

        WARNING: hashes in python can collide! The only guarantee
        is that equal objects must have equal hashes. If you don't
        believe this::

            >>> hash(-1) == hash(-2)
            True

        We're using hashes as the lookup keys in our instance
        caches. This should generally be safe for nonnegative integers
        (what we get when we serialize our cones), but I can't promise
        that two different tuples will never have the same hash, even
        if their components do not. So there is a small chance that we
        load the wrong :class:`DirectSum` from the instance cache.

        NB: The ``verify-live-db.py`` script will check a large random
        sample of cones in the database to ensure that none of their
        hashes collide.
        """
        if self._hash is None:
            self._hash = hash(self.serialize())
        return self._hash

    def __eq__(self, other) -> bool:
        return self.serialize() == other.serialize()

    def __lt__(self, other) -> bool:
        r"""
        Implement an ordering for symmetric cones.

        We already have equality via :meth:`serialize`, and we can
        derive "less than" from that too. Basically we treat
        irreducible cones as singleton direct sums, serialize
        everything to tuples of integers, and then use the
        lexicographic "less than" for tuples.

        Examples
        --------

        A simple example where "less than" is consistent::

            >>> L(3) < L(3)
            False
            >>> L(3) < L(4)
            True
            >>> L(4) < L(3)
            False

        Larger cones of the same type should be greater than smaller
        cones. One nice aspect of the integer sort is that it handles
        this correctly whereas an alphabetical sort of the dimension
        would not::

            >>> L(1) < L(10)
            True
            >>> L(1) < L(2)
            True
            >>> L(10) < L(2)
            False

        Another pleasing side effect of our :meth:`serialize` method
        is that it sorts the real, complex, quaternion, and octonion
        PSD cones of the same size all in that order::

            >>> from random import randint
            >>> n = randint(2,10)
            >>> HR(n) < HC(n) < HH(n)
            True
            >>> n > 3 or  HH(n) < HO(n)
            True

        This implementation of "less than" leads to a total order::

            >>> K = random_irreducible_cone()
            >>> J = random_irreducible_cone()
            >>> (K < J) or (J < K) or (K == J)
            True
            >>> not ((K < J) and (J < K))
            True
            >>> (K != J) or not (K < J or J < K)
            True
            >>> H = random_irreducible_cone()
            >>> (not (J < K and H < J)) or (H < K)
            True
            >>> (not (K < J and J < H)) or (K < H)
            True

        """
        s = self.serialize()
        o = other.serialize()
        if not isinstance(s, tuple):
            s = (s,)
        if not isinstance(o, tuple):
            o = (o,)

        return s < o


    @staticmethod
    def _flatten_factors(factors : tuple[SymmetricCone, ...]) -> tuple[SymmetricCone, ...]:
        r"""
        Flatten the given factors, removing all class:`DirectSum`
        wrappers.

        This is analogous to flattening a list like
        ``[a,[b,[c,d,e]]]`` down to ``[a,b,c,d,e]``.

        The implementation of method is suitable only for irreducible
        cones, and must be overridden in the class:`DirectSum` class.
        In general, this method should be suitable for use on the
        result of the class's :meth:`factors` method, which,
        for irreducible cones, will return a singleton list.

        Parameters
        ----------

        factors : tuple[SymmetricCone, ...]
          A list of symmetric cones, some of which may be direct sums.

        Returns
        -------

        A tuple of irreducible cones.

        Examples
        --------

            >>> HC(3)._flatten_factors(HC(3).factors())
            (HC(3),)

        """
        return factors


    def factors(self) -> tuple[SymmetricCone, ...]:
        r"""
        Return the factors of this symmetric cone.

        The result should be unique up to the ordering of the factors.
        This method is suitable for irreducible cones, which have only
        a single factor. It should be overridden in :class:`DirectSum`.

        To ensure that hashes are unique, we agree once and for all
        that the trivial cone has no factors.

        Returns
        -------

        A list of symmetric cones.

        TODO: we should be able to restrict the return type to
        irreducible cones.

        Examples
        --------

            >>> HC(3).factors()
            (HC(3),)

        We give the canonical answer (no factors) for the trivial
        cone::

            >>> L(0).factors()
            ()
        """
        if self.dim == 0:
            return ()
        else:
            return (self,)


    def signature(self) -> tuple[int,int]:
        r"""
        The signature of this cone.

        The signature of a cone is simply a pair consisting of its
        dimension and its Lyapunov rank.

        Returns
        -------

        A pair (2-tuple) of ints. Its first entry is the dimension of
        this cone, and its second entry is its Lypaunov rank.

        Examples
        --------

            >>> L(3).signature()
            (3, 4)

        """
        return (self.dim, self.rank)


    def serialize(self) -> SerialCone:
        r"""
        Serialize this cone to an integer (irreducible cones) or
        tuple of integers (direct sums).

        No two nonequal cones should serialize to the same value. The
        default is appropriate only for irreducible cones.

        Examples
        --------

        The one unusual case is the trivial cone, where ``01`` becomes
        ``1``, but this should not cause any problems so long as we are
        expecting it::

            >>> L(0).serialize()
            1

        """
        if self._serial is None:
            self._serial = 10*self.n + self.id
        return self._serial


    def simulacra(self) -> tuple[SymmetricCone, ...]:
        r"""
        Return all simulacra of this cone.

        This relies implicitly on the live database of cones
        containing the necessary (pre-computed) data -- otherwise the
        computation would be much too slow. If you ask for simulacra
        in a dimension not present in the database, a ``ValueError``
        will be raised.

        Returns
        -------

        A tuple of symmetric cones, not isomorphic to ``self``, but
        sharing their dimensions and Lyapunov ranks with it.

        Examples
        --------

        Examples from the paper::

            >>> try:
            ...     HR(3).simulacra()
            ... except ValueError:
            ...     # missing data, just print the right answer
            ...     (DirectSum([L(1),L(1),L(4)]),)
            (L(1) + L(1) + L(4),)

        Examples from an earlier version of the paper where we computed
        simulacra for multiple copies of ``HC(3)`` explicitly::

            >>> K2 = DirectSum([L(7),L(3), RN(8)])
            >>> try:
            ...     K2 in DirectSum([HC(3)]*2).simulacra()
            ... except ValueError:
            ...     # missing data, just print the right answer
            ...     True
            True
            >>> K3 = DirectSum([L(8),L(4), RN(15)])
            >>> try:
            ...     K3 in DirectSum([HC(3)]*3).simulacra()
            ... except ValueError:
            ...     # missing data, just print the right answer
            ...     True
            True

        A cone is never its own simulacrum::

            >>> import sql
            >>> K = random_cone()
            >>> try:
            ...     K in K.simulacra()
            ... except ValueError:
            ...     # missing data, just print the right answer
            ...     False
            False

        """
        from sql import have_cone_dim, simulacra
        if not have_cone_dim(self.dim):
            raise ValueError(f"no cone data for dimension {self.dim}")
        return simulacra(self)


def RN(n : int) -> SymmetricCone:
    r"""
    A convenient wrapper around an ``n``-fold direct sum of
    one-dimensional Lorentz cones.

    Parameters
    ----------

    n : int
      How many copies of ``L(1)`` you want.

    Returns
    -------

    The direct sum of ``n`` copies of ``L(1)``.

    Examples
    --------

        >>> RN(3)
        L(1) + L(1) + L(1)
        >>> RN(0)
        L(0)

    """
    return DirectSum((L(1),)*n)


class L(SymmetricCone):
    r"""
    The Lorentz cone in dimension ``n``.

    Examples::

        >>> L(3)
        L(3)

    """
    id = 1

    @staticmethod
    def name() -> str:
        return "L"

    @staticmethod
    def in_dim(d : int) -> L:
        r"""
        Return the Lorentz cone of dimension ``d``.

        This always works, because there's a Lorentz cone in every dimension.

        Examples
        --------

            >>> L.in_dim(21)
            L(21)

        """
        return L(d)

    # Instance cache. After the class definition, we'll prepopulate
    # it with L(0) and fix its Lyapunov rank so we can avoid special
    # cases in the constructor.
    _instance_cache = {}
    def __new__(cls, n):
        r"""
        Examples::

            >>> L(3).dim
            3
            >>> L(3).rank
            4

            >>> L(3) == L(3)
            True
            >>> L(3) is L(3)
            True

        And the edge case that the usual formula fails to account for::

            >>> L(0).rank
            0

        """
        # there's a special case for n=2 inserted after the DirectSum
        # class is defined
        if not n in cls._instance_cache:
            cls._instance_cache[n] = super().__new__(cls)
            cls._instance_cache[n].dim = n
            cls._instance_cache[n].rank = (n**2 - n + 2)//2
        return cls._instance_cache[n]

# We have to fix this case because the general formula we use in
# __new__ fails at n=0.
L(0).rank = 0


class HR(SymmetricCone):
    r"""
    The real symmetric PSD cone of order ``n``.

    Examples
    --------

        >>> HR(4)
        HR(4)
        >>> HR(4).signature()
        (10, 16)

    When ``n`` is small, you will get the Lorentz cone isomorphic to
    ``HR(n)`` instead::

        >>> HR(0)
        L(0)
        >>> HR(1)
        L(1)
        >>> HR(2)
        L(3)

    """
    id = 2

    @staticmethod
    def name() -> str:
        return "HR"

    @staticmethod
    def in_dim(d : int) -> L | HR | None:
        r"""
        Return the real symmetric PSD cone of dimension ``d``, or
        ``None`` if there isn't one.

        Examples
        --------

            >>> HR.in_dim(0)
            L(0)
            >>> HR.in_dim(1)
            L(1)
            >>> HR.in_dim(2)
            >>> HR.in_dim(3)
            L(3)
            >>> HR.in_dim(4)
            >>> HR.in_dim(5)
            >>> HR.in_dim(6)
            HR(3)
            >>> HR.in_dim(7)
            >>> HR.in_dim(8)
            >>> HR.in_dim(9)
            >>> HR.in_dim(10)
            HR(4)
        """
        n = (sqrt(8*d + 1) - 1)/2
        if n.is_integer():
            return HR(int(n))
        else:
            return None

    # Instance cache. All zero- or one-dimensional cones are L(0) or
    # L(1). The 2x2 cone is canonically isomorphic to the 3d Lorentz
    # cone.
    _instance_cache = { 0: L(0), 1: L(1), 2: L(3) }
    def __new__(cls, n):
        if not n in cls._instance_cache:
            cls._instance_cache[n] = super().__new__(cls)
            cls._instance_cache[n].dim = (n**2 + n) // 2
            cls._instance_cache[n].rank = n**2
        return cls._instance_cache[n]


class HC(SymmetricCone):
    r"""
    The complex hermitian PSD cone of order ``n``.

        >>> HC(4)
        HC(4)
        >>> HC(4).signature()
        (16, 31)

    When ``n`` is small, you will get the Lorentz cone isomorphic to
    ``HC(n)`` instead::

        >>> HC(0)
        L(0)
        >>> HC(1)
        L(1)
        >>> HC(2)
        L(4)

    Examples
    --------

    The direct sum of ``m >= 2`` copies of the 3-by-3 cone has
    simulacra. This used to be a Lemma in the paper, but it has
    been superseded.

        >>> K2 = DirectSum([
        ...   L(7),
        ...   L(3),
        ...   RN(8)
        ... ])
        >>> K2.signature()
        (18, 34)
        >>> DirectSum(2*[HC(3)]).signature()
        (18, 34)

        >>> K3 = DirectSum([
        ...   L(8),
        ...   L(4),
        ...   RN(15)
        ... ])
        >>> K3.signature()
        (27, 51)
        >>> DirectSum(3*[HC(3)]).signature()
        (27, 51)

    Do a random check so make sure this works for many copies::

        >>> from random import randint
        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> m = randint(2, 12)
        >>> K = DirectSum(m*[HC(3)])
        >>> skip = K.dim > max_lorentz_rank_dim()
        >>> skip or K.rank in admissible_lorentz_ranks(K.dim)
        True

    """
    id = 3

    @staticmethod
    def name() -> str:
        return "HC"

    @staticmethod
    def in_dim(d : int) -> L | HC | None:
        r"""
        Return the complex hermitian PSD cone of dimension ``d``,
        or ``None`` if there isn't one.

        Examples
        --------

            >>> HC.in_dim(0)
            L(0)
            >>> HC.in_dim(1)
            L(1)
            >>> HC.in_dim(2)
            >>> HC.in_dim(3)
            >>> HC.in_dim(4)
            L(4)
            >>> HC.in_dim(5)
            >>> HC.in_dim(6)
            >>> HC.in_dim(7)
            >>> HC.in_dim(8)
            >>> HC.in_dim(9)
            HC(3)
            >>> HC.in_dim(10)
            >>> HC.in_dim(11)
            >>> HC.in_dim(12)
            >>> HC.in_dim(13)
            >>> HC.in_dim(14)
            >>> HC.in_dim(15)
            >>> HC.in_dim(16)
            HC(4)

        """
        n = sqrt(d)
        if n.is_integer():
            return HC(int(n))
        else:
            return None

    # Instance cache. All zero- or one-dimensional cones are L(0) or
    # L(1). The 2x2 cone is canonically isomorphic to the 4d Lorentz
    # cone.
    _instance_cache = { 0: L(0), 1: L(1), 2: L(4) }
    def __new__(cls, n):
        if not n in cls._instance_cache:
            cls._instance_cache[n] = super().__new__(cls)
            cls._instance_cache[n].dim = n**2
            cls._instance_cache[n].rank = 2*n**2 - 1
        return cls._instance_cache[n]


class HH(SymmetricCone):
    r"""
    The quaternion hermitian PSD cone of order ``n``.

    Examples
    --------

        >>> HH(4)
        HH(4)
        >>> HH(4).signature()
        (28, 64)

    When ``n`` is small, you will get the Lorentz cone isomorphic to
    ``HH(n)`` instead::

        >>> HH(0)
        L(0)
        >>> HH(1)
        L(1)
        >>> HH(2)
        L(6)

    """
    id = 4

    @staticmethod
    def name() -> str:
        return "HH"

    @staticmethod
    def in_dim(d : int) -> L | HH | None:
        r"""
        Return the quaternion hermitian PSD cone of dimension ``d``, or
        ``None`` if there isn't one.

        Examples
        --------

            >>> HH.in_dim(0)
            L(0)
            >>> HH.in_dim(1)
            L(1)
            >>> HH.in_dim(2)
            >>> HH.in_dim(3)
            >>> HH.in_dim(4)
            >>> HH.in_dim(5)
            >>> HH.in_dim(6)
            L(6)
            >>> HH.in_dim(7)
            >>> HH.in_dim(8)
            >>> HH.in_dim(9)
            >>> HH.in_dim(10)
            >>> HH.in_dim(11)
            >>> HH.in_dim(12)
            >>> HH.in_dim(13)
            >>> HH.in_dim(14)
            >>> HH.in_dim(15)
            HH(3)

        """
        if d == 0:
            # This is the one special case where the other solution to
            # the quadratic formula is valid.
            return HH(0)

        n = (sqrt(8*d + 1) + 1)/4
        if n.is_integer():
            return HH(int(n))
        else:
            return None

    # Instance cache. All zero- or one-dimensional cones are L(0) or
    # L(1). The 2x2 cone is canonically isomorphic to the 6d Lorentz
    # cone.
    _instance_cache = { 0: L(0), 1: L(1), 2: L(6) }
    def __new__(cls, n):
        if not n in cls._instance_cache:
            cls._instance_cache[n] = super().__new__(cls)
            cls._instance_cache[n].dim = 2*n**2 - n
            cls._instance_cache[n].rank = 4*n**2
        return cls._instance_cache[n]


class HO(SymmetricCone):
    r"""
    The cone of squares in the Albert algebra of order ``n``.

    Examples
    --------

    When ``n`` is small, you will get the Lorentz cone isomorphic to
    ``HO(n)`` instead::

        >>> HO(0)
        L(0)
        >>> HO(1)
        L(1)
        >>> HO(2)
        L(10)

    These cones are only symmetric for ``n <= 3``::

        >>> HO(7)
        Traceback (most recent call last):
        ...
        ValueError: invalid size n=7

    So there's only one interesting case remaining::

        >>> HO(3)
        HO(3)
        >>> HO(3).signature()
        (27, 79)

    """
    id = 5

    @staticmethod
    def name() -> str:
        return "HO"

    @staticmethod
    def in_dim(d : int) -> L | HO | None:
        r"""
        Return the octonion hermitian "PSD" cone of dimension ``d``,
        or ``None`` if there isn't one.

        Examples
        --------

            >>> HO.in_dim(0)
            L(0)
            >>> HO.in_dim(1)
            L(1)
            >>> HO.in_dim(2)
            >>> HO.in_dim(4)
            >>> HO.in_dim(3)
            >>> HO.in_dim(5)
            >>> HO.in_dim(6)
            >>> HO.in_dim(7)
            >>> HO.in_dim(8)
            >>> HO.in_dim(9)
            >>> HO.in_dim(10)
            L(10)
            >>> HO.in_dim(26)
            >>> HO.in_dim(27)
            HO(3)

        The would-be Octonion cone in dimension 52 is not symmetric
        (it corresponds to n=4)::

            >>> HO.in_dim(52) is None
            True

        """
        # why bother with the quadratic formula when we know all of them?
        if d == 0:
            return L(0)
        elif d == 1:
            return L(1)
        elif d == 10:
            return L(10)
        elif d == 27:
            return HO(3)
        else:
            return None

    # Instance cache. All zero- or one-dimensional cones are L(0) or
    # L(1). The 2x2 cone is canonically isomorphic to the 10d Lorentz
    # cone.
    _instance_cache = { 0: L(0), 1: L(1), 2: L(10) }
    def __new__(cls, n):
        r"""
        Examples::

        >>> HO(0).dim
        0
        >>> HO(1).dim
        1
        >>> HO(2).dim
        10
        >>> HO(3).dim
        27
        """
        if not n in cls._instance_cache:
            if n > 3:
                raise ValueError(f"invalid size n={n}")
            cls._instance_cache[n] = super().__new__(cls)
            cls._instance_cache[n].dim = 27
            cls._instance_cache[n].rank = 79
        return cls._instance_cache[n]


class DirectSum(SymmetricCone):
    r"""
    A direct sum of factors, provided as a generator (list,
    tuple, set, whatever).

    Examples
    --------

        >>> K = DirectSum([])
        >>> K.dim
        0
        >>> K.rank
        0

    """
    _factors: tuple[SymmetricCone, ...]

    # instance cache
    _instance_cache = {}
    def __new__(cls, factors, canonicalize : bool = True):
        r"""
        Ensure that factors are flattened, and that trivial cones
        are removed::

            >>> DirectSum([
            ...   L(2),
            ...   DirectSum([ L(0), HR(3) ]),
            ...   DirectSum([ HC(3),
            ...               DirectSum([HO(3), L(1)])
            ...   ])
            ... ])
            L(1) + L(1) + L(1) + HR(3) + HC(3) + HO(3)

            >>> DirectSum([HC(3),L(0)]) == HC(3)
            True

        """
        # We have to remove trivial factors before we do anything
        # else, otherwise the length of the factors list might be
        # wrong. For example we need [HC(3),L(0)] to return HC(3),
        # which only happens if there is one factor.
        factors = [f for f in factors if not f.dim == 0]
        lf = len(factors)
        if lf == 0:
            return L(0)
        elif lf == 1:
            return factors[0]

        # len(factors) >= 2 guaranteed
        #
        # there's no "n" for a direct sum, but the hash of our
        # serialization is eventually what the hash of this cone
        # will be, and a hash is exactly what we want for the key
        if canonicalize:
            # we'll get the wrong hash if we don't flatten first!
            factors = tuple(sorted(
                f for f in cls._flatten_factors(factors)
            ))

        _serial = tuple( f.serialize() for f in factors )
        _hash = hash(_serial)
        if not _hash in cls._instance_cache:
            K = super().__new__(cls)
            # just computed these, might as well save them
            K._factors = factors
            K._serial = _serial
            K._hash = _hash
            K.dim = 0
            K.rank = 0
            for f in factors:
                K.dim += f.dim
                K.rank += f.rank
            cls._instance_cache[_hash] = K
        return cls._instance_cache[_hash]

    def __init__(self, factors, canonicalize : bool = True):
        pass

    def __repr__(self):
        return " + ".join(repr(f) for f in self._factors)

    @staticmethod
    def _flatten_factors(factors : tuple[SymmetricCone, ...]) -> tuple[SymmetricCone, ...]:
        r"""
        Recursively flatten the factors of the given factors.

        The base case where we do nothing for an irreducible factor
        is implemented as :meth:`SymmetricCone._flatten_factors`.

        Parameters
        ----------

        factors : tuple[SymmetricCone, ...]
          A tuple of (not necessarily irreducible) symmetric cones.

        Returns
        -------

        A new tuple of factors, but this time with each factor
        irreducible.

        TODO: we should be able to tighten the return type!

        Examples
        --------

            >>> K = DirectSum([DirectSum([L(3)]*2), HC(3)])
            >>> K._flatten_factors(K.factors())
            (L(3), L(3), HC(3))

        """
        return sum( (f._flatten_factors(f.factors()) for f in factors),
                    () )


    def factors(self) -> tuple[SymmetricCone, ...]:
        return self._factors


    def serialize(self) -> SerialSum:
        r"""
        Serialize this cone to a tuple of integers.

        We override the superclass default to return the tuple we get
        from serializing our factors.
        """
        if self._serial is None:
            self._serial = tuple( f.serialize() for f in self._factors )
        return self._serial

# The 2d Lorentz cone is canonically isomorphic
# to a pair of 1d Lorentz cones.
L._instance_cache[2] = DirectSum( (L(1),L(1)) )

def random_irreducible_cone(n_min : int = 1, n_max : int = 10) -> SymmetricCone:
    r"""
    Generate a random irreducible symmetric cone; that is, a
    :class:`SymmetricCone` that is not a :class:`DirectSum`.

    Parameters
    ----------

    n_min : int, default=1
      The smallest possible "size" for the cone.

    n_max : int, default=10
      The largest possible "size" for the cone.

    Returns
    -------

    An irreducible symmetric cone.

    TODO: we should be able to tighten the return type!

    Examples
    --------

        >>> isinstance(random_irreducible_cone(), DirectSum)
        False

        >>> K = random_irreducible_cone(10,10)
        >>> K.dim >= 10
        True

    """
    from random import choice, randint

    c = choice(SymmetricCone.irreducible_classes())
    n = randint(n_min, n_max)
    if c == HO:
        # otherwise not symmetric
        n = min(3,n)
    elif c == L and n == 2:
        # otherwise not irreducible... return our friend?
        c = HC
        n = 3
    return c(n)


def random_cone() -> SymmetricCone:
    r"""
    Produce a somewhat-random cone with ten or fewer factors.

    Returns
    -------

    A symmetric cone.

    Examples
    --------

        >>> K = random_cone()
        >>> K.dim >= 0
        True
        >>> K.rank >= K.dim
        True
        >>> isinstance(K, SymmetricCone)
        True

    """
    from random import choice, randint

    # Produce at most 10 factors...
    num_factors = randint(1, 10)

    factors: list[SymmetricCone]
    factors = []

    # All of the others share signatures with Lorentz cones, so we
    # bump up the probability that a 3x3 complex PSD factor will get
    # selected here.
    if randint(1,4) == 4:
        factors.append(HC(3))
        num_factors -= 1

    classes = [RN, L, HR, HC, HH, HO]

    while (len(factors) < num_factors):
        # ... with each having at most "size" 6.
        n = randint(1, 10)
        c = choice(classes)

        if c == HO:
            # This isn't symmetric for n > 3.
            n = min(3,n)

        factors.append(c(n))

    return DirectSum(factors)



==> tests/partitions.py <==
r"""
Functions for working with partitions.

In a few places in the paper, it suffices to consider only sums of
Lorentz cones, or maybe sums of Lorentz cones with exactly one
non-Lorentz factor. Sums of Lorentz cones are particularly nice
because they can be represented by partitions of the dimension you're
working in. For example, in dimension four, you can have ``L(4)``, or
``L(1)+L(3)``, or ``L(2)+L(2)``, or... you get the idea. Each possibility
is associated with a partition of ``4``, and vice-versa.

Eliminating isomorphic cones is also a bit easier when they are
represented by partitions. To eliminate any ambiguity arising from the
order of the factors, all one must do is sort the elements of the
corresponding partition; in fact, the :func:`partitions` function of
Kelleher and O'Sullivan does this already. There is only one more way
that ambiguity can arise, and that is from the equivalence of
``L(1)+L(1) == L(2)``. However this can be avoided quite easily by
ignoring any partitions that contain a ``2`` (which is fast, because
they are sorted).

For these reasons, we use partitions to test some of our
results. Here's a quick summary of this module's functions:

  * :func:`f` is the function from the paper that takes ``n`` and
    returns the Lyapunov rank of ``L(n)``.

  * :func:`partitions` is a slightly-modified version of the fast
    integer partitioning function of Kelleher and O'Sullivan.

  * :func:`partition_rank` computes the Lyapunov rank of the cone
    associated with a given partition.

  * :func:`partition_simulacra` computes all simulacra (represented as
    partitions) of the given cone (represented as a partition).

"""

from typing import Generator


def f(n : int) -> int:
    r"""
    Compure the Lyapunov rank of the Lorentz cone in ``n``
    dimensions. This function was imaginatively called ``f`` in
    Proposition 9 and Theorem 4.

    Parameters
    ----------

    n : int
      The dimension of the Lorentz cone whose Lyapunov rank you
      want. Should be nonnegative unless you want a nonsense
      answer.

    Returns
    -------

    int
      The Lyapunov rank of the Lorentz cone in ``n`` dimensions

    Examples
    --------

    Small ``n`` are easy to check by hand::

        >>> f(0)
        0
        >>> f(1)
        1
        >>> f(2)
        2
        >>> f(3)
        4

    """
    if n == 0:
        return 0
    return (n**2 - n + 2) // 2


def _partition_contains_two(p : list[int]) -> bool:
    r"""
    Return ``True`` if a _sorted_ partition (arising from
    the :func:`partitions` function) contains a ``2``.

    Parameters
    ----------

    p : list[int]
      The partition to check. Must be sorted least-to-greatest.

    Returns
    -------

    True if the given partition contains ``2``, and ``False`` otherwise.

    Examples
    --------

        >>> _partition_contains_two([1,1,1,1,3])
        False

        >>> _partition_contains_two([1,1,1,1,2,3])
        True

    If the partition isn't sorted, all bets are off::

        >>> _partition_contains_two([1,1,5,1,2])
        False

    """
    for z in p:
        if z == 2:
            return True
        if z >= 3:
            # Early return assuming the list is sorted
            return False
    return False


def partitions(n : int, entry_max : int | None = None, include_two : bool = True) -> Generator[list[int], None, None]:
    r"""
    Return all partitions of the integer ``n`` in ascending order.

    This is Jerome Kelleher's ``accel_asc`` function from
    https://jeromekelleher.net/category/combinatorics.html, modified
    in two ways:

      1. It takes an ``entry_max`` argument which limits the maximum size of
         any entry in a partition. Since the partitions are sorted, this is
         very easy to check before returning one of them.

      2. We can exclude partitions containing twos. One easy way to
         decrease the number of partitions under consideration is to
         normalize ``[2]`` to ``[1,1]``. Since a partition containing
         ``[1,1]`` in place of that ``[2]`` will be returned _anyway_,
         the easy way to do this is to drop all partitions containing
         a ``2``. We'll waste a tiny bit of space this way, but checking
         for ``2`` is a lot simpler than checking for ``1,1``.

    Parameters
    ----------

    n : int
      The integer to partition.

    entry_max : int | None, default=None
      An inclusive upper limit on the size of a partitions entries. If
      any entry in a partition exceeds this limit, it is
      omitted. Defaults to ``None`` (no limit).

    include_two : bool
      Whether or not to return partitions containing twos. (These are
      all equivalent to partitions containing ``1,1`` for the purposes
      of Lyapunov rank).

    Returns
    -------

    list[list[int]]
      A list of partitions of ``n``. Each "partition" it
      itself a list of integers that sums to ``n``.

    Examples
    --------

    Each "partition" should actually partition ``n``::

        >>> from random import randint
        >>> n = randint(1,20)
        >>> m = randint(1,20)
        >>> all( sum(p) == n for p in partitions(n,m) )
        True

    If ``entry_max`` is larger than the integer we're partitioning, it
    should have no effect::

        >>> from random import randint
        >>> n = randint(1,15)
        >>> tuple(partitions(n)) == tuple(partitions(n,25))
        True

    Check that the ``entry_max`` is respected::

        >>> from random import randint
        >>> n = randint(1,15)
        >>> entry_max = randint(0,n)
        >>> all( z <= entry_max
        ...      for p in partitions(n, entry_max)
        ...      for z in p )
        True

    If ``entry_max`` is one less than ``n``, that should only
    eliminate one partition (namely, ``[n]``)::

        >>> from random import randint
        >>> n = randint(1,20)
        >>> actual = len(tuple(partitions(n, n-1)))
        >>> expected = len(tuple(partitions(n))) - 1
        >>> actual == expected
        True

    Similarly, there's only one partition with all entries less than
    or equal to (i.e. equal to) one::

        >>> from random import randint
        >>> n = randint(1,20)
        >>> ps = tuple(partitions(n, 1))
        >>> len(ps)
        1
        >>> len(ps[0]) == n
        True

    We can exclude ``2`` from the results entirely as a cheap form of
    normalization::

        >>> list(partitions(2, include_two=False))
        [[1, 1]]

    This is a significant reduction in the number of partitions::

        >>> len(list(partitions(20)))
        627
        >>> len(list(partitions(20, include_two=False)))
        242

    """
    a = [0 for i in range(n + 1)]
    k = 1
    y = n - 1
    while k != 0:
        x = a[k - 1] + 1
        k -= 1
        while 2 * x <= y:
            a[k] = x
            y -= x
            k += 1
        l = k + 1
        while x <= y:
            a[k] = x
            a[l] = y
            if (entry_max is None) or a[k+1] <= entry_max:
                # "a" is sorted with the largest entries at the end
                if include_two or not _partition_contains_two(a[:k + 2]):
                    yield a[:k + 2]
            x += 1
            y -= 1
        a[k] = x + y
        y = x + y - 1
        if (entry_max is None) or a[k] <= entry_max:
            # "a" is sorted with the largest entries at the end
            if include_two or not _partition_contains_two(a[:k + 1]):
                yield a[:k + 1]


def _direct_lorentz_ranks(n : int) -> tuple:
    r"""
    Generate admissible Lyapunov ranks for all sums of Lorentz
    cones whose dimensions add up to ``n``.

    This is a direct (and much slower) computation using a different
    strategy than :func:`admissible_lorentz_ranks`.

    Parameters
    ----------

    n : int
      The dimension to compute signatures for.

    Returns
    -------

    tuple[int]
      A tuple of Lypaunov ranks.

    Examples
    --------

    In dimensions two and fewer, the Lorentz cone is the nonnegative
    orthant::

        >>> _direct_lorentz_ranks(0)
        (0,)
        >>> _direct_lorentz_ranks(1)
        (1,)
        >>> _direct_lorentz_ranks(2)
        (2,)

    Things only get non-trivial in dimension three::

        >>> _direct_lorentz_ranks(3)
        (3, 4)

    Some comparisons with the recursive algorithm. The
    magic numbers below are not important, they were chosen "randomly"
    but small enough that this doesn't take forever::

        >>> import compute
        >>> all(
        ...   _direct_lorentz_ranks(k)
        ...   ==
        ...   compute.admissible_lorentz_ranks(k)
        ...   for k in [0,1,7,12,15,19,23]
        ... )
        True

    """
    # go from generator -> set -> tuple to deduplicate them
    return tuple(set( (sum(f(p_k) for p_k in p) )
                      for p in partitions(n, include_two=False) ))


def partition_rank(p):
    r"""
    Return the Lyapunov rank of a sum of Lorentz factors whose
    dimensions are given by an integer partition.

    A direct sum of Lorentz cones is determined (almost) uniquely by
    the dimensions of its factors. The "almost" is because ``L(2)``
    and ``L(1) + L(1)`` are equal, but ``[1,1]`` and ``[2]`` are not.
    In any case, if we are given an integer partition that is intended
    to identify a direct sum of Lorentz cone (for example, computed by
    the :func:`partitions` function), then this function
    computes the Lyapunov rank of that direct sum.

    Parameters
    ----------

    p : [int]
      A partition of some integer, represented as a list
      of integers (whose sum if the one being partitioned).

    Returns
    -------

    An integer: the Lypaunov rank of the direct sum of Lorentz cones
    where the superscripts (i.e. the dimensions of the factors) are
    given by this partition.

    Examples
    --------

        >>> partition_rank([])
        0
        >>> partition_rank([0])
        0
        >>> partition_rank([1,2,3])
        7

    """
    return sum( map(f,p) )


def partition_simulacra(p : list[int]) -> Generator[list[int], None, None]:
    r"""
    Find all partitions of the same integer as the given
    partition that have the same :func:`partitions.partition_rank` but
    are not equivalent.

    WARNING: the input partition should be sorted least to greatest,
    and should not contain ``2``. In other words, it should match the
    format returned by :func:`partitions`.

    We infer the integer from the given partition, and then compute
    the other partitions of it one-at-a-time. We skip partitions all
    of whose entries are less than the smallest entry in the given
    partition, since by Proposition 3, the Lyapunov rank associated
    with any such partition will be too small. We also skip partitions
    whose largest entry is equal to the smallest entry in the target
    partition, since the best we could hope for in that case is that
    all entries of both partitions are equal, and in that case the
    partitions are equal -- we want to toss those out regardless,
    because they are equivalent.

    After eliminating as many partitions as possible, we return
    the first with a rank that matches the given one.

    Parameters
    ----------

    p : list[int]
      The partition whose simulacra you want. It should be SORTED,
      and should NOT CONTAIN ``2``.

    Returns
    -------

    Yields partitions of ``sum(p)`` that have the same
    :func:`partitions.partition_rank` as ``p``, but are not equivalent
    to it.

    Examples
    --------

    The nonnegative orthant will never have simulacra::

        >>> list(partition_simulacra([0]))
        []
        >>> list(partition_simulacra([1]))
        []
        >>> list(partition_simulacra([1,1,1,1,1]))
        []

    All other partitions of ``4`` have ranks that are too small (you
    can just try them all in your head)::

        >>> list(partition_simulacra([4]))
        []

    The two simulacra from Example 1::

        >>> next(partition_simulacra([3,3,3,4]))
        [1, 1, 1, 1, 1, 1, 1, 1, 5]
        >>> sims = partition_simulacra([1, 1, 1, 1, 1, 1, 1, 1, 5])
        >>> _ = next(sims); next(sims)
        [3, 3, 3, 4]

    If you ignore the warning and provide an unsorted partition or a
    partition containing ``2``, you may get wrong answers. Lack of
    sorting can eliminate valid simulacra::

        >>> len(list(partition_simulacra([3,3,3,4])))
        2
        >>> len(list(partition_simulacra([4,3,3,3])))
        1

    And including ``2`` can produce equivalent partitions::

        >>> list(partition_simulacra([2,5,13]))
        [[1, 1, 5, 13], [10, 10]]

    """
    target_rank = partition_rank(p)
    for q in partitions(sum(p), include_two=False):
        # The largest entry of q is its last, and the smallest entry
        # of p is its first.
        if q[-1] <= p[0]:
            continue
        if (partition_rank(q) == target_rank) and (not q == p):
            yield q


==> tests/sql.py <==
r"""
Query/update the SQL database where we store cones and Lypaunov
ranks.

For the test suite to complete in a reasonable amount of time, some
things must be pre-computed. The two main long-running computations
whose results we need access to are,

  1. :func:`compute.admissible_lorentz_ranks`
  2. :func:`compute.dim_ranks_cones`

Each of those functions can save the data it computes in a SQL
database. This module provides the functions to make that possible,
and also provides helper functions that make it easier to query the
data from within the test suite. There are in fact two databases, one
"live" database, and one "test" database. The test database is
temporary and may be erased, replaced, or overwritten during
testing. The live database is where important data are stored, and
should not be modified by the test suite, only intentionally by
calling the functions in :mod:`compute.

Within the database, there are only two tables: ``cones``, and
``lorentz_ranks``. These correspond in an obvious way to the two
functions in :mod:`compute` mentioned above. Their structure can be
inferred from :func:`new_database`, which is used to create them.

Typically, within a test, you will use these SQL functions rather than
the ones in :mod:`compute`. For example, if you want to know what
Lyapunov ranks are achievable using sums of Lorentz cones in a given
dimension, you would use :func:`admissible_lorentz_ranks` from this
module rather than :func:`compute.admissible_lorentz_ranks`. Using the
SQL module ensures that the live database is never modified by the
test suite (no computation is done). The only caveat is that you must
first check (using :func:`max_lorentz_rank_dim`, for example) that
there are enough rows in the database to answer your query.

The live database is guaranteed to exist, but it is not guaranteed to
contain any data. The tests should pass with an empty live
database. If you accidentally delete it, the live database can easily
be recreated by running ``new_database(LIVE_DATABASE)`` in a python
interpreter. The test database, on the other hand, is created
on-the-fly and you shouldn't have to worry about it.

If you want to be sure that the cached data are sufficient to verify
the results in the paper, run the ``verify-live-db.py`` script.
"""

import sqlite3
import msgpack
from cones import SymmetricCone, SerialCone

# The default "live" database.
LIVE_DATABASE = "live.db"

# The database used for testing.
TEST_DATABASE = "test.db"

def new_database(db : str = TEST_DATABASE):
    r"""
    Create a new database (destroying any existing databases of
    the given name) containing our two tables.

    This is destructive, so we use the test database as the default.

    Parameters
    ----------

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use.

    Examples
    --------

    Create a fresh test database::

        >>> new_database()
        >>> conn = sqlite3.connect(TEST_DATABASE)
        >>> stmt = "SELECT name FROM sqlite_master WHERE type='table';"
        >>> with conn:
        ...     print(conn.execute(stmt).fetchall())
        [('cones',), ('lorentz_ranks',)]
        >>> conn.close()

    """
    from os import remove
    try:
        remove(db)
    except FileNotFoundError:
        pass

    conn = sqlite3.connect(db)

    with conn:
        conn.execute("""CREATE TABLE cones (
          dim INTEGER NOT NULL,
          rank INTEGER NOT NULL,
          data BLOB NOT NULL
        );""")
        conn.execute("CREATE INDEX dim_rank_idx ON cones (dim,rank);")

        conn.execute("""CREATE TABLE lorentz_ranks (
          dim INTEGER NOT NULL,
          rank INTEGER NOT NULL
        );""")
        conn.execute("CREATE INDEX dim_idx ON lorentz_ranks (dim);")

    conn.close()


def all_cones_of_dim(n : int, db : str = LIVE_DATABASE) -> tuple[SymmetricCone, ...]:
    r"""
    Return all symmetric cones having dimension ``n``.

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    n : int
      The dimension of the cones you want.

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Setup::

        >>> from cones import *

    Low-dimensional examples, computed from scratch::

        >>> import compute
        >>> new_database(db=TEST_DATABASE)
        >>> drc = compute.dim_ranks_cones(6, sql=True)

        >>> all_cones_of_dim(0, db=TEST_DATABASE)
        (L(0),)
        >>> all_cones_of_dim(1, db=TEST_DATABASE)
        (L(1),)
        >>> all_cones_of_dim(2, db=TEST_DATABASE)
        (L(1) + L(1),)

        >>> sorted(all_cones_of_dim(3, db=TEST_DATABASE))
        [L(1) + L(1) + L(1), L(3)]

        >>> sorted(all_cones_of_dim(4, db=TEST_DATABASE))
        [L(1) + L(1) + L(1) + L(1), L(1) + L(3), L(4)]

        >>> sorted(all_cones_of_dim(5, db=TEST_DATABASE))
        [L(1) + L(1) + L(1) + L(1) + L(1), L(1) + L(1) + L(3), L(1) + L(4), L(5)]

    Finally at dim 6, the 3x3 real PSD cone makes an entrance::

        >>> sorted(all_cones_of_dim(6, db=TEST_DATABASE))
        [L(1) + L(1) + L(1) + L(1) + L(1) + L(1), L(1) + L(1) + L(1) + L(3), L(1) + L(1) + L(4), L(1) + L(5), L(3) + L(3), HR(3), L(6)]

    Sets of cones in different dimensions should never intersect::

        >>> from random import randint
        >>> d1 = randint(0,20)
        >>> d2 = randint(0,20)
        >>> c1 = all_cones_of_dim(d1)
        >>> c2 = all_cones_of_dim(d2)
        >>> expected = ()
        >>> if d2 == d1:
        ...     expected = c1
        >>> actual = tuple( c for c in c1 if c in c2 )
        >>> actual == expected
        True

    Check for the existence of some expected cones::

        >>> not have_cone_dim(6) or HR(3) in all_cones_of_dim(6)
        True
        >>> not have_cone_dim(9) or HC(3) in all_cones_of_dim(9)
        True
        >>> not have_cone_dim(15) or HH(3) in all_cones_of_dim(15)
        True
        >>> not have_cone_dim(27) or HO(3) in all_cones_of_dim(27)
        True

    """
    conn = sqlite3.connect(db)
    stmt = "SELECT data FROM cones WHERE dim=?"
    with conn:
        result = tuple(
            SymmetricCone.deserialize(
              msgpack.unpackb(t[0], use_list=False)
            )
            for t in conn.execute(stmt, (n,)).fetchall()
        )
    conn.close()
    return result


def simulacra(K : SymmetricCone, db : str = LIVE_DATABASE) -> tuple[SymmetricCone, ...]:
    r"""
    Return all simulacra of the given cone.

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    K : SymmetricCone
      The cone whose simulacra you want.

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    """
    conn = sqlite3.connect(db)
    stmt = "SELECT data FROM cones WHERE dim=? AND rank=? AND data<>?"
    args = ( K.dim, K.rank, msgpack.packb(K.serialize()) )
    with conn:
        result = tuple(
            SymmetricCone.deserialize(
              msgpack.unpackb(t[0], use_list=False)
            )
            for t in conn.execute(stmt, args).fetchall()
        )
    conn.close()
    return result



def have_cone_dim(d : int, db : str = LIVE_DATABASE) -> bool:
    r"""
    Return ``True`` if we have cached the cones of the given
    dimension, and ``False`` otherwise.

    Since this does not modify the database, we use the live database
    by default. This is _almost_ redundant, since we should have all
    cones of dimension less than func:`max_cone_dim`, but it's nicer
    to check for exactly what we need.

    Parameters
    ----------

    d : int
      The dimension to check for in the database.

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Examples
    --------

    An outrageously large example::

        >>> have_cone_dim(8675309)
        False

    In a new database, we won't have anything...::

       >>> new_database(db=TEST_DATABASE)
       >>> all( not have_cone_dim(n, db=TEST_DATABASE)
       ...      for n in range(25) )
       True

    ...until we add it::

       >>> import compute
       >>> _ = compute.dim_ranks_cones(5, sql=True)
       >>> have_cone_dim(5, db=TEST_DATABASE)
       True

    """
    conn = sqlite3.connect(db)
    stmt = "SELECT dim FROM cones where dim=?"
    result = False
    with conn:
        if conn.execute(stmt, (d,)).fetchone():
            result = True
    conn.close()
    return result


def max_cone_dim(db : str = LIVE_DATABASE) -> int:
    r"""
    Return the maximum dimension of any cone in the database, or
    ``~sys.maxsize`` if the database is empty.

    Returning "negative infinity" for the maximum of an empty set is
    standard in optimization because it makes comparisons less clunky.
    Our ``~sys.maxsize`` is not quite negative infinity, but it's
    close?

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    The largest dimesion in the ``cones`` table, or ``~sys.maxsize``
    if the table is empty.

    Examples
    --------

    The right answer depends on how long you're willing to wait (and
    whether or not the data exist)::

        >>> from sys import maxsize
        >>> mcd = max_cone_dim()
        >>> isinstance(mcd, int) or mcd == ~maxsize
        True

    In a new database, there won't be a maximum::

       >>> from sys import maxsize
       >>> new_database(db=TEST_DATABASE)
       >>> max_cone_dim(db=TEST_DATABASE) == ~maxsize
       True
    """
    from sys import maxsize
    conn = sqlite3.connect(db)
    stmt = "SELECT MAX(dim) FROM cones"
    with conn:
        result = conn.execute(stmt).fetchone()[0]
    conn.close()
    if result is None:
        return ~maxsize
    else:
        return result



def admissible_lorentz_ranks(n : int, db : str = LIVE_DATABASE) -> tuple[int, ...]:
    r"""
    Return the admissible Lyapunov ranks for sums of Lorentz cones
    of total dimension ``n``.

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    n : int
      The dimension for which you'd like to know: what Lyapunov ranks
      are possible if we consider only Lorentz cone factors?

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    tuple
      The "set" of Lyapunov ranks that can be achieved in dimension
      ``n`` using only Lorentz cone factors.

    Examples
    --------

    Low-dimensional examples that we compute from scratch::

        >>> import compute
        >>> new_database(db=TEST_DATABASE)
        >>> alrs = compute.admissible_lorentz_ranks(3, sql=True)
        >>> sorted(alrs)
        [3, 4]
        >>> admissible_lorentz_ranks(0, db=TEST_DATABASE)
        (0,)
        >>> admissible_lorentz_ranks(1, db=TEST_DATABASE)
        (1,)
        >>> admissible_lorentz_ranks(2, db=TEST_DATABASE)
        (2,)
        >>> sorted(admissible_lorentz_ranks(3, db=TEST_DATABASE))
        [3, 4]

    """
    conn = sqlite3.connect(db)
    stmt = "SELECT rank FROM lorentz_ranks WHERE dim=?"
    result = ()
    with conn:
        result = tuple( r[0]
                        for r in conn.execute(stmt, (n,)).fetchall() )
    conn.close()
    return result


def admissible_ranks(n: int, db : str = LIVE_DATABASE) -> tuple[int, ...]:
    r"""
    Compute all admissible Lyapunov ranks for cones of total
    dimension ``n``.

    This is basically :func:`admissible_lorentz_ranks`, but with an
    optional 3x3 complex PSD factor thrown in. All symmetric cones
    share a signature with a cone of this form.

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    n : int
      The dimension for which you'd like to know: what Lyapunov ranks
      are possible?

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    tuple[int]
      The set of Lyapunov ranks that can be achieved in dimension ``n``

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use.

    Examples
    --------

    Low-dimensional examples agree with
    :func:`admissible_lorentz_ranks`, at least until there is room for
    that 3x3 complex PSD factor to fit::

        >>> all( admissible_ranks(k)
        ...      ==
        ...      admissible_lorentz_ranks(k)
        ...      for k in range(9)
        ...      if have_lorentz_rank_dim(k) )
        True
        >>> (
        ...   not have_lorentz_rank_dim(9)
        ...   or
        ...   not (
        ...     admissible_ranks(9)
        ...     ==
        ...     admissible_lorentz_ranks(9)
        ...   )
        ... )
        True

    All cones share a signature with a cone of this form::

        >>> from cones import random_cone
        >>> from sql import max_lorentz_rank_dim
        >>> mlrd = max_lorentz_rank_dim()
        >>>
        >>> if mlrd < 3:
        ...     # not enough data, just return the right answer
        ...     True
        ... else:
        ...     K = random_cone()
        ...     while K.dim > mlrd:
        ...         K = random_cone()
        ...     K.rank in admissible_ranks(K.dim)
        True

    """
    if n < 9:
        return admissible_lorentz_ranks(n, db)

    a = admissible_lorentz_ranks(n, db)
    b = tuple( 17 + r for r in admissible_lorentz_ranks(n - 9, db) )
    return tuple(set(a+b)) # dedupe



def have_lorentz_rank_dim(d : int, db : str = LIVE_DATABASE) -> bool:
    r"""
    Return ``True`` if we know the admissible Lorentz ranks for
    the given dimension, and ``False`` otherwise.

    Since this does not modify the database, we use the live database
    by default. This is _almost_ redundant, since we should have all
    ranks for dimensions less than func:`max_lorentz_rank_dim`, but
    it's nicer to check for exactly what we need.

    Parameters
    ----------

    d : int
      The dimension to check for in the database.

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Examples
    --------

    An outrageously large example::

        >>> have_lorentz_rank_dim(8675309)
        False

    In a new database, we won't have anything...::

       >>> new_database(db=TEST_DATABASE)
       >>> all( not have_lorentz_rank_dim(n, db=TEST_DATABASE)
       ...      for n in range(25) )
       True

    ...until we add it::

       >>> import compute
       >>> _ = compute.admissible_lorentz_ranks(10, sql=True)
       >>> have_lorentz_rank_dim(10, db=TEST_DATABASE)
       True
    """
    conn = sqlite3.connect(db)
    stmt = "SELECT dim FROM lorentz_ranks where dim=?"
    result = False
    with conn:
        if conn.execute(stmt, (d,)).fetchone():
            result = True
    conn.close()
    return result


def max_lorentz_rank_dim(db : str = LIVE_DATABASE) -> int:
    r"""
    Return the maximum dimension of any Lorentz rank in the
    database, or ``~sys.maxsize`` if there are none.

    Returning "negative infinity" for the maximum of an empty set is
    standard in optimization because it makes comparisons less clunky.
    Our ``~sys.maxsize`` is not quite negative infinity, but it's
    close?

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    The largest dimesion in the ``lorentz_ranks`` table, or ``-math.inf``
    if the table is empty.

    Examples
    --------

    The right answer depends on how long you're willing to wait (and
    whether or not the data exist)::

        >>> from sys import maxsize
        >>> mlrd = max_lorentz_rank_dim()
        >>> isinstance(mlrd, int) or mlrd == ~maxsize
        True

    In a new database, there won't be a maximum::

       >>> from sys import maxsize
       >>> new_database(db=TEST_DATABASE)
       >>> max_lorentz_rank_dim(db=TEST_DATABASE) == ~maxsize
       True
    """
    from sys import maxsize
    conn = sqlite3.connect(db)
    stmt = "SELECT MAX(dim) FROM lorentz_ranks"
    with conn:
        result = conn.execute(stmt).fetchone()[0]
    conn.close()
    if result is None:
        return ~maxsize
    else:
        return result


def insert_lorentz_ranks(n : int, ranks : tuple[int,...], db : str = TEST_DATABASE):
    r"""
    Insert one dimension's worth of admissible Lorentz ranks into
    the database.

    This is destructive, so we use the test database as the default.

    Parameters
    ----------

    n : int
      The dimension to which your list of Lyapunov ranks corresponds.

    ranks : list[int]
      A list of Lyapunov ranks that are achievable using only Lorentz
      cones in dimension ``n``.

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    Nothing.

    Examples
    --------

    A simple example::

        >>> new_database(db=TEST_DATABASE)
        >>> insert_lorentz_ranks(8, [6,7,5,3,0,9])
        >>> stmt = "SELECT dim,rank FROM lorentz_ranks"
        >>> conn = sqlite3.connect(TEST_DATABASE)
        >>> with conn:
        ...     print(conn.execute(stmt).fetchall())
        [(8, 6), (8, 7), (8, 5), (8, 3), (8, 0), (8, 9)]
        >>> conn.close()

    """
    conn = sqlite3.connect(db)
    stmt = "INSERT INTO lorentz_ranks (dim,rank) VALUES (?,?)"
    with conn:
        conn.executemany(stmt, ((n, r) for r in ranks) )
    conn.close()


def insert_cones(n : int, d : dict, db : str = TEST_DATABASE):
    r"""
    Insert cones into the database from a rank => cones dictionary.

    This is used in the implementation of :func:`compute.dim_ranks_cones`
    to save newly-computed cones.

    This is destructive, so we use the test database as the default.

    Parameters
    ----------

    n : int
      The dimension of your cones.

    d : dict
      A dictionary whose keys are Lyapunov ranks and whose values
      are tuples consisting of all serialized cones of dimension
      ``n`` having those Lyapunov ranks.

    db : str, default=TEST_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    Nothing.

    Examples
    --------

    Insert the two cones of dimension three, and then check that we
    can pull them back out with :func:`dim_ranks_cones`::

        >>> from cones import L, RN
        >>> new_database(db=TEST_DATABASE)
        >>> n = 3
        >>> d = { 3: [RN(3).serialize()], 4: [L(3).serialize()] }
        >>> insert_cones(n, d, db=TEST_DATABASE)
        >>> dim_ranks_cones(3, db=TEST_DATABASE)
        {3: ((11, 11, 11),), 4: (31,)}

    """
    conn = sqlite3.connect(db)
    stmt = "INSERT INTO cones (dim,rank,data) VALUES (?,?,?)"
    with conn:
        conn.executemany(stmt, ((n, r, msgpack.packb(s))
                                for r in d
                                for s in d[r]) )
    conn.close()


def dim_ranks_cones(n : int, db : str = LIVE_DATABASE) -> dict[ int, tuple[SerialCone,...] ]:
    r"""
    Return all cones of dimension ``n`` as a rank => cones map.

    Since this does not modify the database, we use the live database
    by default.

    Parameters
    ----------

    n : int
      The dimension of the cones you want.

    db : str, default=LIVE_DATABASE
      The name of the SQLite database to use.

    Returns
    -------

    A dictionary whose keys are Lyapunov ranks and whose values
    are tuples consisting of all serialized cones of dimension
    ``n`` having those Lyapunov ranks.

    Examples
    --------

    Low-dimensional examples that we compute from scratch::

        >>> import compute
        >>> new_database(db=TEST_DATABASE)
        >>> _ = compute.dim_ranks_cones(3, sql=True)
        >>> dim_ranks_cones(0, db=TEST_DATABASE)
        {0: (1,)}
        >>> dim_ranks_cones(1, db=TEST_DATABASE)
        {1: (11,)}
        >>> dim_ranks_cones(2, db=TEST_DATABASE)
        {2: ((11, 11),)}
        >>> dim_ranks_cones(3, db=TEST_DATABASE)
        {3: ((11, 11, 11),), 4: (31,)}

    """
    conn = sqlite3.connect(db)
    stmt = "SELECT rank,data FROM cones WHERE dim=?"
    result_pairs = []
    with conn:
        result_pairs = conn.execute(stmt, (n,) ).fetchall()
    conn.close()

    # Convert the paired results to a dict
    d_n: dict[ int, list[SerialCone] ]
    d_n = {}

    for r,s in result_pairs:
        d_n.setdefault(r, []).append(msgpack.unpackb(s, use_list=False))

    # Now convert the lists in the dict to tuples before returning.
    return { k: tuple(d_n[k]) for k in d_n }


==> tests/tests.py <==
from partitions import *
from cones import *


def max_dimK(n):
    r"""
    The largest possible dimension for ``K`` when ``n`` is fixed
    and must satisfy :func:`lowerbound1` and :func:`lowerbound2`.

    This is computed the dumb way rather than by solving the
    quadratic.

    Parameters
    ----------

    n : int
      The fixed dimension of the Lorentz cone in Theorem 5.

    Returns
    -------

    The largest integer dimension that ``K`` can have if ``n`` will
    satisfy both ``lowerbound1(K)`` and ``lowerbound2(K)``.

    Examples
    --------

    Check the table in Theorem 5::

        >>> max_dimK(3)
        2
        >>> max_dimK(5)
        3
        >>> max_dimK(6)
        4
        >>> max_dimK(7)
        4
        >>> max_dimK(8)
        5
        >>> max_dimK(9)
        5
        >>> max_dimK(10)
        6
        >>> max_dimK(11)
        6
        >>> max_dimK(12)
        6
        >>> max_dimK(13)
        7
        >>> max_dimK(14)
        7

    Compare the answer against the smart way, by solving the quadratic
    inequality ``d**2 - d - 4*n + 10 <= 0`` to find where the
    upwards-facing parabola last crosses the x-axis. (Note that
    we need ``n >= 3`` to get real solutions to this.)

        >>> from math import floor, sqrt
        >>> def qf(n):
        ...     a = 1
        ...     b = -1
        ...     c = 10 - 4*n
        ...     if (b**2 - 4*a*c) < 0:
        ...         return None
        ...     else:
        ...         return floor( (-b + sqrt(b**2 - 4*a*c)) / (2*a) )
        >>> all( qf(n) == max_dimK(n) for n in range(3,15) )
        True

    """
    d = 1
    while d*(d-1) <= (4*n - 10):
        d += 1
    return d-1


def fix_floor(s):
    r"""
    Strip symbolic "floor" calls from SymPy expressions.

    Sympy doesn't know (for example) that ``n**2 + n`` is even, so it
    will insert a :func:`sympy.functions.elementary.integers.floor`
    around the result of ``(n**2 + n)//2``. We however know that the
    "floor" is superfluous, so we can remove it using this function.

    Parameters
    ----------

    s : sympy.core.expr.Expr
      A sympy expression possibly containing a call to
      :func:`sympy.functions.elementary.integers.floor`.

    Returns
    -------

    Another :class:`sympy.core.expr.Expr`, devoid of floors.

    Examples
    --------

    ``n**2 + n`` is even::

        >>> from sympy import symbols
        >>> n = symbols("n", integer=True, positive=True)
        >>> expr = (n**2 + n) // 2
        >>> expr
        floor(n**2/2 + n/2)
        >>> fix_floor(expr)
        n**2/2 + n/2

    """
    from sympy.functions.elementary.integers import floor
    return s.replace(floor, lambda x: x)


def lowerbound1(K):
    r"""
    The first of the three lower bounds on "n", used in the
    proof of Lemma 4 and elsewhere.

    Parameters
    ----------

    K : SymmetricCone
      The cone for which you want the lower bound.

    Returns
    -------

    int
      The lower bound on "n" corresponding to ``K``.

    Examples
    --------

    This lower bound is tight, regardless of the other two::

        >>> K = random_cone()
        >>> while K.dim == 0:
        ...     K = random_cone()
        >>> n = lowerbound1(K) - 1
        >>> J1 = DirectSum([K, L(n)])
        >>> J2 = DirectSum([RN(K.dim - 1), L(n+1)])
        >>> J1.signature() == J2.signature()
        True

    We know some examples where this is the bound that's tight, and
    where ``K`` is big enough to ensure non-isomorphism (the existence
    of a real simulacrum, not just a matching signature)::

        >>> m = 5
        >>> K = L(m)
        >>> n = lowerbound1(K) - 1
        >>> n >= lowerbound2(K)
        True
        >>> n != 4
        True
        >>> J1 = DirectSum([K, L(n)])
        >>> J2 = DirectSum([RN(K.dim - 1), L(n+1)])
        >>> J1.signature() == J2.signature()
        True
        >>> J1 == J2
        False

    """
    return 2 + K.rank - K.dim


def lowerbound2(K):
    r"""
    The second lower bound on "n" used in the proof of Lemma 5
    and elsewhere.

    Parameters
    ----------

    K : SymmetricCone
      The cone for which you want the lower bound.

    Returns
    -------

    int
      The lower bound on "n" corresponding to ``K``.

    Examples
    --------

    It works with symbolic values, though we have to manually
    eliminate the `floor` that arises from Python's integer division
    (``m**2 + m + 2`` is guaranteed to be even)::

        >>> from sympy import expand, symbols
        >>> m = symbols("m", integer=True, positive=True)
        >>> expand(fix_floor(lowerbound2(L(m))))
        m + 2

    This bound is tight, because we have already computed
    a counterexample wherein the other two lower bounds are
    satisfied::

        >>> K = HC(3)
        >>> n = lowerbound2(K) - 1
        >>> n >= lowerbound1(K)
        True
        >>> n != 4
        True
        >>> J1 = DirectSum([K,L(n)])
        >>> J2 = DirectSum([L(29),L(10)])
        >>> J1.signature() == J2.signature()
        True
        >>> J1 == J2
        False
    """
    return 2 + f(1 + K.dim) - K.rank


def lowerbound3(K : SymmetricCone) -> int:
    r"""
    The third lower bound on "n", used in the proof of Lemma 3
    and elsewhere (and later loosened to ``n != 4``).

    Parameters
    ----------

    K : SymmetricCone
      The cone for which you want the lower bound (this parameter is
      essentially ignored).

    Returns
    -------

    int
      This lower bound is always 15.

    Examples
    --------

    Yup::

        >>> lowerbound3(random_cone())
        15

    """
    return 15


def test_lemma1():
    r"""
    Test the statement of Lemma 1.

    We construct many random irreducible cones and checking that their
    signatures match if and only if they are equal.

    Examples
    --------

    The result should hold::

        >>> test_lemma1()
        True

    The only cone of the same dimension as ``HO(3)`` is ``L(27)``, and
    its Lyapunov rank is too large::

        >>> HR(6).dim, HR(7).dim
        (21, 28)
        >>> HC(5).dim, HC(6).dim
        (25, 36)
        >>> HH(3).dim, HH(4).dim
        (15, 28)
        >>> L(27).rank
        352

    There are no members (``3``-by-``3`` or larger) of the matrix
    families with matching signatures::

        >>> from sympy import symbols, solve
        >>> m,n = symbols("m,n", integer=True, positive=True)
        >>> solve([fix_floor(HR(m).dim) - HC(n).dim, HR(m).rank - HC(n).rank], n)
        []
        >>> solve([fix_floor(HR(m).dim) - HC(n).dim, HR(m).rank - HC(n).rank], m)
        []
        >>> solve([fix_floor(HR(m).dim) - HH(n).dim, HR(m).rank - HH(n).rank], n)
        []
        >>> solve([fix_floor(HR(m).dim) - HH(n).dim, HR(m).rank - HH(n).rank], m)
        []
        >>> solve([HC(m).dim - HH(n).dim, HC(m).rank - HH(n).rank], m)
        []
        >>> solve([HC(m).dim - HH(n).dim, HC(m).rank - HH(n).rank], n)
        []

    We should actually be obtaining the solution ``m == n == 1`` for
    all of these, but the formula (per Appendix A) for the Lyapunov
    rank of ``HH(1)`` is wrong.  I don't know why the solution set is
    empty for ``HR(1)`` and ``HC(1)``. We can easily verify::

        >>> [HR(1).dim - HC(1).dim, HR(1).rank - HC(1).rank]
        [0, 0]

    If we allow ``m`` and ``n`` to be zero, the ``m == n == 1``
    solution shows up indirectly::

        >>> m,n = symbols("m,n", integer=True, nonnegative=True)
        >>> solve([HR(m).dim - HC(n).dim, HR(m).rank - HC(n).rank], m)
        [(-sqrt(2*n**2 - 1),), (sqrt(2*n**2 - 1),)]

    However, only the latter of these is real and positive, and only
    for ``n >= 1``. If we substitute ``m == sqrt(2*n**2 - 1)`` into
    the equation relating the dimensions, we derive ``n == 1``, albeit
    with no help from SymPy, who thinks that the equation
    ``sqrt(2*n**2 - 1) == 1`` has no solutions::

        >>> from sympy import sqrt
        >>> eq = 2*(fix_floor(HR(sqrt(2*n**2 - 1)).dim) - HC(n).dim)
        >>> eq
        sqrt(2*n**2 - 1) - 1
        >>> solve(eq, n)
        []

    Anyway, back to the argument: the signature of a Lorentz cone
    matches that of an ``n``-by-``n`` matrix cone only for ``n <= 2``,
    where they are isomorphic to Lorentz cones. Though note that the
    formulas for Lyapunov rank (per Appendix A) are not even valid for
    the matrix cones when ``n <= 1``::

        >>> solve(fix_floor(L(HR(n).dim).rank - HR(n).rank), n)
        [1, 2]
        >>> solve(fix_floor(L(HC(n).dim).rank - HC(n).rank), n)
        [1, 2]
        >>> solve(fix_floor(L(HH(n).dim).rank - HH(n).rank), n)
        [2]

    """
    # Use lists here to avoid quietly exhausting the generator in the
    # "all" comprehension.
    Ks = [ random_irreducible_cone(0,20) for _ in range(250) ]
    Js = [ random_irreducible_cone(0,20) for _ in range(250) ]

    return all(
      (K.signature() == J.signature())
      ==
      (K == J)
      for K in Ks
      for J in Js
    )


def test_proposition3():
    r"""
    Test the statement of Proposition 3.

    We construct a random cone and checking that its Lorentz rank is
    exceeded by that of the Lorentz cone of the same dimension.

    Setup
    -----

    Create some symbols that we'll use in the following examples::

        >>> from sympy import expand, simplify, symbols
        >>> m,n,k = symbols("m,n,k", integer=True, positive=True)

    Examples
    --------

    The result should hold::

        >>> test_proposition3()
        True

    Confirm that using two Lorentz cones gives you a smaller Lyapunov
    rank than one Lorentz cone would, assuming the dimension is
    fixed::

        >>> K = L(n)
        >>> J1 = L(k)
        >>> J2 = L(n-k)
        >>> J = DirectSum([J1,J2], False)  # can't sort symbolics
        >>> actual = fix_floor(K.rank - J.rank)
        >>> expected = (n-k)*k - 1
        >>> simplify(actual - expected)
        0

    The rank of ``L(27)`` exceeds that of ``HO(3)``::

        >>> K = L(27)
        >>> J = HO(3)
        >>> K.dim == J.dim
        True
        >>> K.rank > J.rank
        True

    The difference between the rank of the Lorentz cone and the rank
    of the real symmetric PSD cone of equal dimension is the
    polynomial we expect::

        >>> K = L((m**2 + m)/2)
        >>> J = HR(m)
        >>> fix_floor(K.dim - J.dim)
        0
        >>> expand(fix_floor(K.rank - J.rank))
        m**4/8 + m**3/4 - 9*m**2/8 - m/4 + 1

    The difference between the rank of the Lorentz cone and the rank
    of the complex Hermitian PSD cone of equal dimension is the
    polynomial we expect::

        >>> K = L(m**2)
        >>> J = HC(m)
        >>> fix_floor(K.dim - J.dim)
        0
        >>> fix_floor(K.rank - J.rank)
        m**4/2 - 5*m**2/2 + 2

    The difference between the rank of the Lorentz cone and the rank
    of the quaternion Hermitian PSD cone of equal dimension is the
    polynomial we expect::

        >>> K = L(2*m**2 - m)
        >>> J = HH(m)
        >>> fix_floor(K.dim - J.dim)
        0
        >>> expand(fix_floor(K.rank - J.rank))
        2*m**4 - 2*m**3 - 9*m**2/2 + m/2 + 1

    """
    K = random_cone()
    J = L(K.dim)

    # They could be isomorphic; but if not, it's a strict inequality.
    return ( J == K or J.rank > K.rank )


def test_proposition4() -> bool:
    r"""
    Test the statement of Proposition 4.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_proposition4()
        True

    From the proof of Proposition 4, we know that for ``n >= 3``,
    ``HR(n)`` has symmetric simulacra with only Lorentz
    factors. Moreover when ``n < 3``, ``HR(n)`` _is_ a Lorentz
    cone. In either case, ``HR(n)`` should share its signature with a
    sum of Lorentz cones. We begin by computing the largest ``n`` for
    which we have the corresponding sum-of-Lorentz-cone data cached::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> n_max = -1
        >>> mlrd = max_lorentz_rank_dim()
        >>> while HR(n_max).dim <= mlrd:
        ...     n_max += 1
        >>> n_max -= 1
        >>> all(
        ...   HR(n).rank
        ...   in admissible_lorentz_ranks(HR(n).dim)
        ...   for n in range(n_max+1)
        ... )
        True

    In fact, we know the formula for at least one such simulacrum::

        >>> def check(n):
        ...     K1 = L(n+1)
        ...     K2 = RN((n**2 - n - 2) // 2)
        ...     K = DirectSum([K1,K2])
        ...     return (HR(n).signature() == K.signature())
        >>>
        >>> all( check(n) for n in range(2,100) )
        True

    """
    from sql import max_cone_dim

    # Figure out how big "n" can be if we want to use the database of
    # cached cones (the ``simulacra`` method uses it implicitly).
    n_max = 0
    mcd = max_cone_dim()
    while HR(n_max).dim <= mcd:
        n_max += 1
    n_max -= 1

    n_min = 3
    if n_max <= n_min:
        # No cached cones?
        return True

    return all( HR(n).simulacra() for n in range(n_min, n_max+1) )



def test_proposition5() -> bool:
    r"""
    Test the statement of Proposition 5.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_proposition5()
        True

    From the proof of Proposition 5, we know that for ``n >= 4``,
    ``HC(n)`` has symmetric simulacra with only Lorentz
    factors. Moreover when ``n < 3``, ``HC(n)`` _is_ a Lorentz
    cone. In either case, ``HC(n)`` should share its signature with a
    sum of Lorentz cones. We begin by computing the largest ``n`` for
    which we have the corresponding sum-of-Lorentz-cone data cached
    (it's easy in this case)::

        >>> from math import floor, sqrt
        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> n_max = -1
        >>> mlrd = max_lorentz_rank_dim()
        >>> if mlrd >= 0:
        ...     n_max = floor(sqrt(mlrd))
        >>> all(
        ...   HC(n).rank
        ...   in admissible_lorentz_ranks(HC(n).dim)
        ...   for n in range(n_max+1)
        ...   if n != 3
        ... )
        True

    We know the simulacra for ``n >= 4`` explicitly; they are given in
    the proof of the proposition::

        >>> all(
        ...   HC(n).signature() == K.signature()
        ...   for n in range(4,100)
        ...   if (K2 := RN(n**2 - 5*n + 6))
        ...   and (K := DirectSum(2*[L(n+1)] + [K2, L(4)] + (n-4)*[L(3)]))
        ... )
        True

    An example using the :meth:`SymmetricCone.simulacra` method for
    ``n = 4``::

        >>> from sql import max_cone_dim
        >>> K = DirectSum([L(5), L(5), L(4), RN(2)])
        >>> mcd = max_cone_dim()
        >>> skip = ( HC(4).dim > mcd )
        >>> skip or K in HC(4).simulacra()
        True

    """
    from math import floor, sqrt
    from sql import max_cone_dim

    # Figure out how big "n" can be if we want to use the database of
    # cached cones (the ``simulacra`` method uses it implicitly).
    n_max = 0
    mcd = max_cone_dim()
    if mcd >= 0:
        n_max = floor(sqrt(mcd))

    n_min = 4
    if n_max <= n_min:
        # No cached cones?
        return True

    return ( not HC(3).simulacra()
             and
             all(HC(n).simulacra() for n in range(n_min, n_max+1)) )



def test_proposition6() -> bool:
    r"""
    Test the statement of Proposition 6.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_proposition6()
        True

    From the proof of Proposition 6, we know that for ``n >= 3``,
    ``HH(n)`` has symmetric simulacra with only Lorentz
    factors. Moreover when ``n < 3``, ``HH(n)`` _is_ a Lorentz
    cone. In either case, ``HH(n)`` should share its signature with a
    sum of Lorentz cones. We begin by computing the largest ``n`` for
    which we have the corresponding sum-of-Lorentz-cone data cached::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> n_max = -1
        >>> mlrd = max_lorentz_rank_dim()
        >>> while HH(n_max).dim <= mlrd:
        ...     n_max += 1
        >>> n_max -= 1
        >>>
        >>> all(
        ...   HH(n).rank
        ...   in admissible_lorentz_ranks(HH(n).dim)
        ...   for n in range(n_max+1)
        ... )
        True

    We know the formula for simulacra explicitly; they are given in
    the proof of the proposition::

        >>> all(
        ...   HH(n).signature() == K.signature()
        ...   for n in range(3,100)
        ...   if (K3 := RN(2*n**2 - 3*n - 2))
        ...   and (K := DirectSum([L(2*n+2), K3]))
        ... )
        True

    Further checks of the low-dimensional formulas using the
    :meth:`SymmetricCone.simulacra` method::

        >>> from sql import max_cone_dim
        >>> mcd = max_cone_dim()

        >>> K = DirectSum([L(8), RN(7)])
        >>> skip = ( HH(3).dim > mcd )
        >>> skip or K in HH(3).simulacra()
        True

        >>> K = DirectSum([L(10), RN(18)])
        >>> skip = ( HH(4).dim > mcd )
        >>> skip or K in HH(4).simulacra()
        True

        >>> K = DirectSum([L(12), RN(33)])
        >>> skip = ( HH(5).dim > mcd )
        >>> skip or K in HH(5).simulacra()
        True

    """
    from sql import max_cone_dim

    # Figure out how big "n" can be if we want to use the database of
    # cached cones (the ``simulacra`` method uses it implicitly).
    n_max = 0
    mcd = max_cone_dim()
    while HH(n_max).dim <= mcd:
        n_max += 1
    n_max -= 1

    n_min = 3
    if n_max <= n_min:
        # No cached cones?
        return True

    return all( HH(n).simulacra() for n in range(n_min, n_max+1) )


def test_proposition7() -> bool:
    r"""
    Test the statement of Proposition 7.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_proposition7()
        True

    From the proof of Proposition 7, we know that ``HO(3)`` has a
    symmetric simulacrum with only Lorentz factors. Moreover when ``n
    < 3``, ``HO(n)`` _is_ a Lorentz cone. In either case, ``HO(n)``
    should share its signature with a sum of Lorentz cones. We begin
    by computing the largest ``n`` for which we have the corresponding
    sum-of-Lorentz-cone data cached::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> n_max = -1
        >>> mlrd = max_lorentz_rank_dim()
        >>> while n_max <= 3 and HO(n_max).dim <= mlrd:
        ...     n_max += 1
        >>> n_max -= 1
        >>>
        >>> all(
        ...   HO(n).rank
        ...   in admissible_lorentz_ranks(HO(n).dim)
        ...   for n in range(n_max+1)
        ... )
        True

    We know the formula for one simulacrum explicitly; it is given
    in the proof of the proposition::

        >>> K = DirectSum([L(11),L(5),L(3),RN(8)])
        >>> K.signature() == HO(3).signature()
        True

    Repeat with the cached simulacra data::

        >>> from sql import have_cone_dim
        >>> (not have_cone_dim(HO(3).dim)) or K in HO(3).simulacra()
        True

    """
    from sql import max_cone_dim

    if HO(3).dim > max_cone_dim():
        # no data
        return True

    return not (not HO(3).simulacra())


def test_theorem2() -> bool:
    r"""
    Test the statement of Theorem 2.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_theorem2()
        True

    Implicit in the proof of this theorem is the fact that every
    irreducible symmetric cone other than ``HC(3)`` shares its
    signature with a sum or Lorentz cones::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> Ks = ( random_irreducible_cone() for _ in range(100) )
        >>> all ( K.rank in admissible_lorentz_ranks(K.dim)
        ...       or K == HC(3)
        ...       for K in Ks
        ...       if K.dim <= max_lorentz_rank_dim() )
        True

    """
    from sql import max_cone_dim
    Ks = ( random_irreducible_cone() for _ in range(100) )
    return all ( not (not K.simulacra())
                 or K == HC(3)
                 or isinstance(K,L)
                 for K in Ks
                 if K.dim <= max_cone_dim() )


def test_lemma2() -> bool:
    r"""
    Test the statement of Lemma 2.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_lemma2()
        True

    """
    from sql import max_cone_dim
    Ks = ( random_cone() for _ in range(100) )

    return all(
      K.simulacra()
      or
      all(not K_i.simulacra() for K_i in K.factors())
      for K in Ks
      if K.dim <= max_cone_dim()
    )


def test_corollary2() -> bool:
    r"""
    Test the statement of Corollary 2.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_corollary2()
        True

    """
    from sql import max_cone_dim

    Ks = ( random_cone() for _ in range(100) )
    return all(
      not (not K.simulacra())
      for K in Ks
      if K.dim <= max_cone_dim()
      and K.factors().count(HC(3)) > 1
    )


def test_theorem3() -> bool:
    r"""
    Test the statement of Theorem 3.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The result should hold::

        >>> test_theorem3()
        True

    """
    # The fact that every cone shares a signature with a sum of
    # Lorentz cones and/or HC(3) is the basis for the function
    # sql.admissible_ranks(), but here we test it directly using
    # partitions.
    K = random_cone()
    while K.dim > 60:
        # Make sure we don't have to partition anything too big (it
        # takes a looong time). Partitioning 60 can be done in a few
        # seconds, but e.g. 80 may crash the machine.
        K = random_cone()

    r = False
    r |= any( partition_rank(p) == K.rank
              for p in partitions(K.dim, include_two=False) )

    dim_rest = K.dim - 9
    if dim_rest >= 0:
        # Try with an HC(3) factor
        r |= any( partition_rank(p) == (K.rank - 17)
                  for p in partitions(dim_rest, include_two=False) )
    return r


def test_theorem3_example() -> bool:
    r"""
    Test the example given directly after Theorem 3.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The relationships in the example should hold::

        >>> test_theorem3_example()
        True

    """
    result = True

    # The two simulacra of HC(3) mentioned in the example
    K1 = DirectSum([L(11),L(3)] + [L(5),RN(8)])
    K2 = DirectSum([L(11),L(3)] + [L(4)] + 3*[L(3)])

    # Signature comparison, suffices because they're obviously
    # not isomorphic
    result &= ( K1.signature() == K2.signature() )
    result &= ( K1.signature() == HO(3).signature() )

    # And repeat using cached simulacra if possible
    from sql import have_cone_dim
    if have_cone_dim(HO(3).dim):
        result &= K1 in K2.simulacra()
        result &= K2 in K1.simulacra()

        result &= K1 in HO(3).simulacra()
        result &= HO(3) in K1.simulacra()

        result &= K2 in HO(3).simulacra()
        result &= HO(3) in K2.simulacra()

    return result


def test_lemma3() -> bool:
    r"""
    Test Lemma 3.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_lemma3()
        True

    In the proof of this lemma, we average :func:`lowerbound1` and
    :func:`lowerbound2` to obtain a new lower bound on ``n``, and then
    set that new lower bound greater than ``2*K.dim``. This leads to a
    quadratic inequality (which we call ``g`` below) that can easily
    be solved, and will hold for ``K.dim >= 8``. The ``K.dim < 7``
    cases follow trivially from :func:`lowerbound3`. Below we let the
    symbols ``d`` and ``r`` stand for ``K.dim`` and ``K.rank``::

        >>> from sympy import expand, floor, symbols
        >>> d,r = symbols("d,r", integer=True, positive=True)
        >>> K = SymmetricCone(0)
        >>> K.dim = d
        >>> K.rank = r
        >>> g = (lowerbound1(K) + lowerbound2(K))/2 - 2*d

    We want ``g`` to be positive, i.e. for the new average bound to be
    strictly greater than ``2*d``. We can multiply it by ``4`` without
    changing when it is positive. Again we have to strip the symbolic
    ``floor`` ourselves because sympy doesn't know that ``d**2 + d``
    is even::

        >>> g = 4*g
        >>> fix_floor(expand(g))
        d**2 - 9*d + 10

    Since ``g`` is an upwards-facing parabola, it will be nonpositive
    on an interval, and positive everywhere else. We see that for ``d
    >= 8``, ``g`` will be positive::

        >>> def sgn(x):
        ...     if x < 0: return -1
        ...     elif x == 0: return  0
        ...     else: return  1
        >>> for i in range(12):
        ...     print(f"d = {i : >2}, sgn(g(d)) = {sgn(g.subs({d:i})) : >2}")
        d =  0, sgn(g(d)) =  1
        d =  1, sgn(g(d)) =  1
        d =  2, sgn(g(d)) = -1
        d =  3, sgn(g(d)) = -1
        d =  4, sgn(g(d)) = -1
        d =  5, sgn(g(d)) = -1
        d =  6, sgn(g(d)) = -1
        d =  7, sgn(g(d)) = -1
        d =  8, sgn(g(d)) =  1
        d =  9, sgn(g(d)) =  1
        d = 10, sgn(g(d)) =  1
        d = 11, sgn(g(d)) =  1

    """
    from random import randint
    K_n_pairs = ( (random_cone(),randint(0,1000))
                  for _ in range(100) )
    return all(
      (n > 2*K.dim) or any([n < lowerbound1(K),
                            n < lowerbound2(K),
                            n < lowerbound3(K)])
      for (K,n) in K_n_pairs
    )


def test_lemma4() -> bool:
    r"""
    Test Lemma 4.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_lemma4()
        True

    """
    from random import randint
    from sql import admissible_ranks, max_lorentz_rank_dim

    # Repeat the check 100 times with random values. If any of them
    # fail, we set the result to False before returning it.
    result = True
    Ks = ( random_cone() for _ in range(100) )

    for K in Ks:
        # The check for a single cone. We start with a random cone
        # ``K``, then add a Lorentz cone factor to it whose dimension
        # is bounded below according to the Lemma.
        n_min = lowerbound1(K)

        # We're going to use sql.admissible_ranks() to find signature
        # matches for K + L(n), so we have to make sure that we have
        # rank data cached up to dimension ``K.dim + n`` at least.
        n_max = max_lorentz_rank_dim() - K.dim
        if n_min > n_max:
            continue

        # There's room for an ``L(n)``, so let's add it.
        n = randint(n_min, n_max)
        Ln_plus_K = DirectSum([K, L(n)])

        # The largest possible value of k is K.dim: if k exceeds
        # K.dim, then we wind up searching for a J whose dimension is
        # negative. The Lemma requires k >= 1, though, so we may skip
        # trivial K.
        if K.dim == 0:
            continue

        # Otherwise, pick a k at random.
        k = randint(1, K.dim)

        # The dimension and rank that J must have in the Lemma.
        J_dim = Ln_plus_K.dim - L(n+k).dim
        J_rank = Ln_plus_K.rank - L(n+k).rank

        # Does such a J exist? It should not.
        result &= J_rank not in admissible_ranks(J_dim)

    return result



def test_lemma5() -> bool:
    r"""
    Test Lemma 5.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_lemma5()
        True

    Check the symbolic identity for the derivative of the g-delta
    function in this Lemma::

        >>> from sympy import diff, symbols
        >>> x,d = symbols("x,d", integer=True, positive=True)
        >>> g = fix_floor(L(x).rank - L(x-d).rank)
        >>> diff(g, x)
        d

    Check inequality (1) with a few concrete examples::

        >>> from random import randint
        >>> from partitions import f
        >>> x = randint(0,30)
        >>> y = randint(0,30)
        >>> f(x+y) >= f(x) + f(y)
        True

    Check the symbolic identity (2) for the Lyapunov rank of
    ``L(n-1)`` in terms of that of ``L(n)`` in this Lemma::

        >>> from sympy import simplify, symbols
        >>> n = symbols("n", integer=True, positive=True)
        >>> lhs = L(n-1).rank
        >>> rhs = L(n).rank - (n-1)
        >>> simplify(fix_floor(lhs - rhs))
        0

    Check implication (3)::

        >>> f = lambda x: L(x).rank
        >>> all( f(n-1) + f(1+dimK) >= f(n-1-d) + f(1+dimK+d)
        ...      for d in range(100)
        ...      for dimK in range(100)
        ...      for n in range(2 + dimK + d, 100) )
        True

    """
    from random import randint

    Ks = ( random_cone() for _ in range(10) )

    result = True
    for K in Ks:
        # Partitioning 60 can be done in a few seconds, but e.g. 80
        # may crash the machine. Keep in mind that we're partitioning
        # n + dim(K), and that this is multiplied (at worst) by the
        # length of Ks!
        min_n = max(lowerbound1(K), lowerbound2(K), lowerbound3(K))
        max_n = 60 - K.dim

        if min_n > max_n:
            # This is a pretty tight window. For example we know that
            # min_n = 31 for K == HC(3), but then K.dim == 9 already.
            continue
        n = randint(min_n, max_n)

        J = DirectSum([K,L(n)])
        for p in partitions(n + K.dim, n-1, include_two=False):
            result &= (partition_rank(p) < J.rank)

    return result



def test_theorem4() -> bool:
    r"""
    Do nothing and return ``True``.

    Theorem 5 is a stronger version of Theorem 4, so there is no point
    in testing Theorem 4, on its own, directly. There are however some
    doctests for the proof strategy below.

    Examples
    --------

        >>> test_theorem4()
        True

    In the proof of this theorem, we "replace" the non-Lorentz
    irreducible factors with sums of Lorentz cones. The replacements
    should agree in dimension, and have a dominant Lyapunov rank. The
    first example we give is for the 3x3 complex PSD cone::

        >>> L(9).dim == HC(3).dim
        True
        >>> L(9).rank > HC(3).rank
        True

    For all other non-Lorentz factors, we verify explicitly that any
    of their all-Lorentz simulacra will have no factor of dimension
    ``n`` or greater::

        >>> from sql import max_cone_dim
        >>> K = random_cone()
        >>> min_n = max(lowerbound1(K), lowerbound2(K), lowerbound3(K))
        >>> max_n = max_cone_dim() - K.dim
        >>> all(
        ...   (not isinstance(f,L)) or f.dim < n
        ...   for n in range(min_n, max_n)
        ...   for J in DirectSum([K,L(n)]).simulacra()
        ...   for I in J.factors()
        ...   if (not isinstance(I,L)) and I.dim >= n
        ...   for I_prime in I.simulacra()
        ...   for f in I_prime.factors()
        ... )
        True

    As part of the argument, we claim that all non-Lorentz irreducible
    factors ``I`` satisfy the bound ``I.dim >= I.rank/3``. We confirm
    this with a random sample of irreducible cones, and set ``n``
    large enough to ensure that the factors we generate are not
    isomorphic to Lorentz cones::

        >>> all(
        ...   K.dim >= K.rank/3
        ...   for _ in range(100)
        ...   if (K := random_irreducible_cone(3,20))
        ...   and not isinstance(K, L)
        ... )
        True

    We also claim that ``L(n).rank >= 6*n`` as part of the argument.
    This holds under our assumption that ``n >= 15``, but it would
    still hold under the lighter assumption that ``n >= 13``::

        >>> all( L(n).rank >= 6*n for n in range(13, 100) )
        True

    """
    return True


def test_theorem5() -> bool:
    r"""
    Test Theorem 5.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_theorem5()
        True

    Test the claim that if we drop the ``n >= 15`` condition on
    Theorem 4, then the only new counterexample we get is ``HR(3) ~
    L(4) + L(2)`` at ``n == 4``. Thus the real condition is ``n !=
    4``, for which we get no counterexamples::

        >>> from sql import all_cones_of_dim, max_cone_dim
        >>> actual = []
        >>> # skip check if not enough data; the largest dimension
        >>> # we need is 21 when n=14 and d=7.
        >>> skip = ( max_cone_dim() < 21 )
        >>> if not skip:
        ...     for n in range(15):
        ...         for d in range(max_dimK(n)+1):
        ...             for K in all_cones_of_dim(d):
        ...                 if n < lowerbound1(K) or n < lowerbound2(K):
        ...                     continue
        ...                 C = DirectSum([K, L(n)])
        ...                 for s in C.simulacra():
        ...                     if L(n) not in s.factors():
        ...                         actual.append( (n, (C,s)) )
        >>>
        >>> expected = [ (4, (DirectSum([L(2),L(4)]), HR(3))) ]
        >>> skip or (actual == expected)
        True

    For a given ``K.dim``, :func:`lowerbound1` is minimized by the
    nonnegative orthant (with value ``n >= 2``), and
    :func:`lowerbound2` is minimized by the Lorentz cone with value
    ``K.dim + 2`` (proof: we are either maximizing beta(K) or
    minimizing the Lyapunov rank in fixed dimensions). The second
    bound is therefore increasing with ``K.dim`` and obviously
    dominates the first. As a result, we can use :func:`lowerbound2`
    to determine the first potentially valid ``n`` corresponding to
    any ``K.dim``. Moreover we can use this to compute the first
    ``K.dim`` such that ``n + K.dim`` will exceed the largest
    dimension we have cached: basically we just add ``K.dim`` to the
    bound and set it greater than the largest dimension we have
    cached, i.e. we solve ``K.dim + 2 + K.dim > max_cone_dim()``::

        >>> lowerbound1(RN(3))
        2
        >>> lowerbound1(RN(8))
        2
        >>> lowerbound1(RN(22))
        2
        >>> lowerbound1(RN(57))
        2
        >>> from sympy import symbols, expand
        >>> d = symbols("d", integer=True, positive=True)
        >>> expand(fix_floor(lowerbound2(L(d))))
        d + 2

    Now we begin to verify the techniques used in the proof. First we
    define the function that we'll use to confirm that most
    non-Lorentz factors have a Lypaunov rank too small to be
    considered in the theorem. We need to be careful that ``n +
    K.dim`` is at least large enough to hold a particular factor,
    otherwise we might get false positives::

        >>> from itertools import chain
        >>> from sympy import symbols
        >>> n,d = symbols("n,d", integer=True, positive=True)
        >>> f = lambda x: (x**2 - x + 2)/2   # no integer division... sympy
        >>> def rank_too_small(X):
        ...     g = f(n) + d - X.rank - f(n+d-X.dim)
        ...     return all( g.subs({n:i,d:j}) > 0
        ...                 for i in chain(range(0,4), range(5,15))
        ...                 for j in range(max_dimK(i)+1)
        ...                 if i+j-X.dim >= 0 )

    The argument we use to rule out ``HC(3)``, ``HR(4)``, ``HC(4)``,
    and ``HH(3)`` factors::

        >>> X = HC(3)
        >>> rank_too_small(X)
        True

        >>> X = HR(4)
        >>> rank_too_small(X)
        True

        >>> X = HC(4)
        >>> rank_too_small(X)
        True

        >>> X = HH(3)
        >>> rank_too_small(X)
        True

    The two cases that we argue via simulacra::

        >>> from sql import max_cone_dim
        >>> mcd = max_cone_dim()
        >>> skip = ( HR(5).dim > mcd )
        >>> ( skip
        ...   or
        ...   DirectSum([HC(3),L(3),L(3)]) in HR(5).simulacra() )
        True
        >>> skip = ( HR(6).dim > mcd )
        >>> ( skip
        ...   or
        ...   DirectSum([HC(3),L(4),L(4),L(3),L(1)]) in HR(6).simulacra() )
        True

    Rule out multiple ``HR(3)`` factors to simplify the argument::

        >>> X = DirectSum(2*[HR(3)])
        >>> rank_too_small(X)
        True

    A single ``HR(3)`` is only viable as a factor of ``J`` when ``n >=
    10`` and ``K.dim >= 6`` (to check this, we partially reimplement
    ``rank_too_small`` to restrict ``n`` and ``K.dim`` accordingly)::

        >>> X = HR(3)
        >>> g = f(n) + d - X.rank - f(n+d-X.dim)
        >>> all(
        ...   g.subs({n:i,d:j}) > 0
        ...   for i in chain(range(0,4), range(5,15))
        ...   for j in range(max_dimK(i)+1)
        ...   if (i+j-X.dim >= 0) and (i < 10 or j < 6)
        ... )
        True

    One of the last statements in the proof is that the conclusion is
    easy to verify for the "new" cases because there simply aren't any
    new simulacra (so we don't even have to worry about whether or not
    "J" has the stated form). We're checking that a list of simulacra
    is empty, so there is no need to check the dimension of our cone
    against :func:`sql.max_cone_dim`; if we exceed it, we'll get back
    empty lists of simulacra anyway::

        >>> from sql import all_cones_of_dim
        >>> all( not DirectSum([K,L(n)]).simulacra()
        ...      for n in chain(range(0,4), range(5,15))
        ...      for d in range(max_dimK(n)+1)
        ...      for K in all_cones_of_dim(d)
        ...      if  n >= max(lowerbound1(K),lowerbound2(K)) )
        True

    Finally, we check the proof using the low-tech method that we have
    described: partitions, possibly offset by one ``HR(3)``
    factor. First, the small ``n`` where there are no ``HR(3)``
    factors to worry about. There are many matching signatures, but
    they're all from isomorphic cones once you consider that ``L(2) ==
    RN(2)``::

        >>> from partitions import partitions, f
        >>>
        >>> # We'll collect the matching signatures in a list
        >>> matches = []
        >>>
        >>> # reimplement the lower bounds in terms of partitions
        >>> lb1 = lambda p: 2 + partition_rank(p) - sum(p)
        >>> lb2 = lambda p: 2 + f(1+sum(p)) - partition_rank(p)
        >>>
        >>> for n in chain(range(0,4), range(5,10)):
        ...     # start at d=1 to avoid getting [0,n] ~ [n]
        ...     for d in range(1, max_dimK(n)+1):
        ...         for K in partitions(d, include_two=False):
        ...             if n < lb1(K): continue
        ...             if n < lb2(K): continue
        ...             Ln_K_rank = f(n) + partition_rank(K)
        ...             for J in partitions(d+n, include_two=False):
        ...                 if (partition_rank(J) == Ln_K_rank):
        ...                         # n is guaranteed to be larger than d,
        ...                         # so we know it goes at the end. Special
        ...                         # case to avoid inserting zero at the
        ...                         # beginning of a partition.
        ...                         if K == [0]:
        ...                             Ln_K = [n]
        ...                         else:
        ...                             Ln_K = K + [n]
        ...                         if not J == Ln_K:
        ...                             matches.append( (Ln_K, J) )
        >>> matches
        []

    Now things get a bit ugly, since we have to (potentially) include
    ``HR(3)`` in ``J``, which is always big enough to hold
    one. Whereas before we represented a cone as a partition, we now
    represent it as an ``(j, p)`` pair, where ``j`` is either zero or
    one, indicating the presence of an ``HR(3)`` factor, and ``p`` is
    a partition representing its Lorentz factors::

        >>> matches = []
        >>> for n in range(10,15):
        ...     # start at d=1 to avoid getting [0,n] ~ [n]
        ...     for d in range(1, max_dimK(n)+1):
        ...         Ks = []
        ...         for p in partitions(d, include_two=False):
        ...             # K is pure Lorentz, per the theorem
        ...             if n < lb1(p): continue
        ...             if n < lb2(p): continue
        ...             Ks.append( (0,p) )
        ...
        ...         # Always include pure-Lorentz J
        ...         Js = [ (0,p) for p in partitions(d+n, include_two=False) ]
        ...
        ...         # And since d+n is always >= 6, always include HR(3)
        ...         # with a partition of whatever's left.
        ...         for q in partitions(d + n - HR(3).dim, include_two=False):
        ...             Js.append( (1,q) )
        ...
        ...         for K in Ks:
        ...             # n is guaranteed to be larger than d, so we know it
        ...             # goes at the end. Special case to avoid inserting
        ...             # zero at the beginning of a partition.
        ...             if K[1] == [0]:
        ...                 Ln_K = (K[0], [n])
        ...             else:
        ...                 Ln_K = (K[0], K[1] + [n])
        ...             Ln_K_rank = partition_rank(Ln_K[1])  # no HR(3) here
        ...
        ...             for J in Js:
        ...                 J_rank = partition_rank(J[1]) + HR(3).rank*J[0]
        ...                 if J_rank == Ln_K_rank:
        ...                     # These two conditions aren't perfect, but
        ...                     # they're enough to eliminate all matches.
        ...                     if J[0] != Ln_K[0]:
        ...                         matches.append( (Ln_K,J) )
        ...                     if not Ln_K[1] == J[1]:
        ...                         matches.append( (Ln_K,J) )
        >>> matches
        []

    Check the relationships between the lower bounds on ``n``. Each
    can be violated while the others are satisfied, and in each case,
    Theorem 5 fails. This is discussed subsequent to Theorem 5 in the
    paper::

        >>> from random import randint
        >>> m = randint(5,20)
        >>> K = L(m)
        >>> lowerbound2(K) < lowerbound1(K)
        True
        >>> n = lowerbound1(K) - 1
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (False, True, True)
        >>> ( DirectSum([L(m), L(n)]).signature()
        ...   ==
        ...   DirectSum([RN(m-1), L(n+1)]).signature() )
        True

        >>> K = RN(2)
        >>> n = 4
        >>> lowerbound1(K) < lowerbound2(K)
        True
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, True, False)
        >>> DirectSum([K,L(n)]).signature() == HR(3).signature()
        True

        >>> K = HC(3)
        >>> lowerbound1(K) < lowerbound2(K)
        True
        >>> n = 30
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, False, True)
        >>> ( DirectSum([K,L(n)]).signature()
        ...   ==
        ...   DirectSum([L(29),L(10)]).signature() )
        True
    """
    # Use cached data so that we can go beyond the n=15 case
    # and check the result for Theorem 4, too.
    from sql import all_cones_of_dim, max_cone_dim
    result = True

    # Explained in the docstring. We don't _really_ have to stop where
    # L(n)+K will have the max cached dim, because anything larger
    # will appear to have no simulacra, and (for the sake of the
    # theorem) that's fine. But we do have to stop _somewhere_, so we
    # might as well stop here?
    max_d = (max_cone_dim() - 2) // 2

    for d in range(1, max_d+1):
        min_n = max(lowerbound1(RN(d)), lowerbound2(L(d)))
        max_n = max_cone_dim() - d
        for n in range(min_n, max_n+1):
            if n == 4: continue
            for K in all_cones_of_dim(d):
                if n < lowerbound1(K): continue
                if n < lowerbound2(K): continue
                lhs = DirectSum([K,L(n)])
                for J in lhs.simulacra():
                    fs = list(J.factors())
                    # remove() raises an error if L(n) isn't a factor,
                    # so this guarantees that L(n) is one.
                    fs.remove(L(n))
                    J_prime = DirectSum(fs)
                    result &= J_prime in K.simulacra()

    return result


def test_corollary3() -> bool:
    r"""
    Test Corollary 3.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_corollary3()
        True

    Check the claim for ``HC(3)`` directly, using whatever cached
    cones are available::

        >>> from sql import max_cone_dim
        >>> n_min = 31
        >>> n_max = 0
        >>> n_max = max_cone_dim() - 9
        >>> all( not DirectSum([HC(3),L(n)]).simulacra()
        ...      for n in range(n_min, n_max+1) )
        True

    If you think hard about it, or consult an earlier version of the
    paper, you will conclude that only sums of Lorentz cones need to
    be checked for simulacra of ``HC(3) + L(n)``. Here we repeat the
    check above using our cached Lorentz ranks (which are easier to
    compute)::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>> n_min = 31
        >>> n_max = max_lorentz_rank_dim() - 9
        >>>
        >>> all(
        ...   (17+L(n).rank)
        ...   not in admissible_lorentz_ranks(9+n)
        ...   for n in range(n_min, n_max+1)
        ... )
        True

    """
    from random import randint
    from sql import all_cones_of_dim, max_cone_dim

    # We'll logical-and this with the result from each test case.
    result = True

    # Use the same trick we used in test_theorem5() to decide where to
    # stop.
    max_d = (max_cone_dim() - 2) // 2

    for d in range(1, max_d+1):
        max_n = max_cone_dim() - d  # leave room for K
        for K in all_cones_of_dim(d):
            min_n = max(lowerbound1(K),lowerbound2(K))
            if min_n > max_n:
                # The dimension of L(n)+K is guaranteed to exceed the
                # dimensions we have cached, so skip this cone.
                continue
            if min_n == 4 and max_n == 4:
                # We're gonne get stuck generating random 4s (because
                # 4 is not a valid value for n) forever
                continue
            if not K.simulacra():
                n = 4
                while n == 4:
                    n = randint(min_n, max_n)
                # the corollary says that L(n)+K should have no
                # simulacra
                result &= not DirectSum([K,L(n)]).simulacra()

    return result


def test_proposition8() -> bool:
    r"""
    Test Proposition 8.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_proposition8()
        True

    Confirm the table for ``n <= 30`` using sums of Lorentz cones. If
    you think hard enough about it (or read an earlier version of the
    paper), this suffices::

        >>> from sql import admissible_lorentz_ranks, max_lorentz_rank_dim
        >>>
        >>> d = {
        ...   2:  [5,3,3],
        ...   3:  [4,4,4],
        ...   4:  [6,3,1,1,1,1],
        ...   5:  [6,4,3,1],
        ...   6:  [7,4,1,1,1,1],
        ...   7:  [8,3,3,1,1],
        ...   8:  [9,3,1,1,1,1,1],
        ...   9:  [10,1,1,1,1,1,1,1,1],
        ...   10: [9,7,3],
        ...   15: [14,8,1,1],
        ...   18: [14,13],
        ...   21: [19,11],
        ...   22: [21,9,1],
        ...   30: [29,10] }
        >>>
        >>> def check(n):
        ...     J = DirectSum([ HC(3), L(n) ])
        ...     if n in d:
        ...         K = DirectSum([ L(i) for i in d[n] ])
        ...         return(
        ...           J.rank in admissible_lorentz_ranks(J.dim)
        ...           and
        ...           K.signature() == J.signature()
        ...         )
        ...     else:
        ...         return J.rank not in admissible_lorentz_ranks(J.dim)
        >>>
        >>> n_max = max_lorentz_rank_dim() - 9
        >>> all( check(n) for n in range(n_max+1) )
        True

    """
    from sql import max_cone_dim

    # the list of "n" where we expect to find simulacra
    expected_n = [2, 3, 4, 5, 6, 7, 8, 9, 10, 15, 18, 21, 22, 30]

    # We're going to be calling simulacra() on L(n)+HC(3), so make
    # sure we don't make "n" so large that we exceed what is cached.
    n_max = max_cone_dim() - 9

    return all(
      (not DirectSum([HC(3),L(n)]).simulacra())
      or
      (n in expected_n)
      for n in range(n_max+1)
    )


def test_proposition9() -> bool:
    r"""
    Test Proposition 9.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_proposition9()
        True

    Find the pairs of ``m`` and ``n`` that aren't a corollary of
    Theorem 5. The cases where ``m == 0`` are trivial::

        >>> [
        ...   (m,n)
        ...   for m in range(1,100)
        ...   for n in range(100)
        ...   if (
        ...     n < lowerbound1(L(m))
        ...     or n < lowerbound2(L(m))
        ...     or n == 4
        ...   )
        ...   and n >= (m**2 - 3*m + 6)/2
        ... ]
        [(1, 2), (1, 4), (2, 2), (2, 3), (2, 4), (3, 3), (3, 4), (4, 5)]

    Verify the cases mentioned explicitly in the proof. First, the
    ``m != 2`` cases where there are no simulacra::

        >>> from sql import max_cone_dim
        >>> mcd = max_cone_dim()

        >>> m = 4
        >>> K = L(m)
        >>> n = 5
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, False, True)
        >>> if K.dim + n <= mcd:
        ...     DirectSum([K,L(n)]).simulacra()
        ... else:
        ...     ()
        ()

        >>> m = 3
        >>> K = L(m)
        >>> n = 4
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, False, False)
        >>> if K.dim + n <= mcd:
        ...     DirectSum([K,L(n)]).simulacra()
        ... else:
        ...     ()
        ()
        >>> n = 3
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, False, True)
        >>> if K.dim + n <= mcd:
        ...     DirectSum([K,L(n)]).simulacra()
        ... else:
        ...     ()
        ()

        >>> m = 1
        >>> K = L(m)
        >>> n = 2
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, False, True)
        >>> if K.dim + n <= mcd:
        ...     DirectSum([K,L(n)]).simulacra()
        ... else:
        ...     ()
        ()
        >>> n = 4
        >>> (n >= lowerbound1(K), n >= lowerbound2(K), n != 4)
        (True, True, False)
        >>> if K.dim + n <= mcd:
        ...     DirectSum([K,L(n)]).simulacra()
        ... else:
        ...     ()
        ()

    And now the ``m == 2`` case where there is exactly one
    counterexample::

        >>> from sql import max_cone_dim
        >>> mcd = max_cone_dim()
        >>> m = 2
        >>> K = L(m)
        >>> ns = [2, 3]
        >>> any( n < lowerbound1(K) for n in ns )  # not violated
        False
        >>> all( n < lowerbound2(K) for n in ns )  # violated
        True
        >>> sims = []
        >>> for n in ns:
        ...     if K.dim + n <= mcd:
        ...         sims.append(DirectSum([K,L(n)]).simulacra())
        ...     else:
        ...         sims.append(())
        >>> sims
        [(), ()]

        >>> from sql import max_cone_dim
        >>> expected = (HR(3),)
        >>> J = DirectSum([K,L(4)])
        >>> skip = ( J.dim > max_cone_dim() )
        >>> skip or (J.simulacra() == expected)
        True

   Confirm that the stated bound actually comes from
   :func:`lowerbound1`::

        >>> from sympy import symbols
        >>> m = symbols("m", integer=True, positive=True)
        >>> fix_floor(lowerbound1(L(m))) == (m**2 - 3*m + 6)/2
        True

    The ``L(m) + L(n)`` cases with ``m,n <= 2`` are singled out in
    a bullet point::

        >>> all(
        ...   not list(partition_simulacra(p))
        ...   for k in range(5)
        ...   for p in partitions(k)
        ... )
        True

    The ``L(3) + L(2)`` case is also singled out in a bullet point::

        >>> list(partition_simulacra([3,2]))
        []

    """
    from sql import max_cone_dim
    mcd = max_cone_dim()

    return all(
      not DirectSum([L(m),L(n)]).simulacra()
      for m in range(1, mcd + 1)
      for n in range(lowerbound1(L(m)), mcd - m)
      if m != 2
    )


def test_lemma6() -> bool:
    r"""
    Test Lemma 6.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The implication in the result should hold::

        >>> test_lemma6()
        True

    For ``n <= 2``, there shouldn't be any simulacra in the first
    place::

        >>> from sql import max_cone_dim
        >>> mcd = max_cone_dim()
        >>> [ K.simulacra() if 2*n <= mcd else ()
        ...   for n in range(3)
        ...   if (K := DirectSum(2*[L(n)])) ]
        [(), (), ()]

    """
    from sql import all_cones_of_dim, max_cone_dim

    # For ALL cones with simulacra, there EXISTS a simulacrum, such
    # that ALL of its factors are HC(3) or Lorentz cones.
    n_max = max_cone_dim() // 2
    return all(
      not K.simulacra()
      or
      any(
        all( f == HC(3) or isinstance(f,L) for f in J.factors() )
        for J in K.simulacra()
      )
      for n in range(n_max+1)
      if (K := DirectSum(2*[L(n)]))
    )


def test_proposition10() -> bool:
    r"""
    Test Proposition 10.

    Returns
    -------

    ``True`` if the test passed, and ``False`` otherwise.

    Examples
    --------

    The characterization in the result should hold::

        >>> test_proposition10()
        True

    In addition to the ``simulacra`` check, we can also use our cached
    partitions thanks to Lemma 6. This allows us to test all the way
    up to ``n == 100``.....


    Define the "constants" we use in the proof::

        >>> m = lambda n: (n // 5)
        >>> k = lambda n: n - 5*m(n)
        >>> r = lambda n: m(n) - k(n)**2 + 1 - 3*((m(n) - k(n)**2 + 1) // 3)
        >>> alpha = lambda n: (m(n) - 4*k(n)**2 + 15*k(n) - 14 - r(n)) / 3
        >>> gamma = lambda n: 2*m(n) - 22*k(n) - (4*m(n) - 16*k(n)**2 - 68 + 5*r(n))/3

    And check some of their properties::

        >>> n_max = 200
        >>> all( n == 5*m(n) + k(n) for n in range(n_max+1) )
        True
        >>> all( alpha(n).is_integer() for n in range(n_max+1) )
        True
        >>> all( gamma(n).is_integer() for n in range(n_max+1) )
        True
        >>> all( alpha(n) >= 0 for n in range(100, n_max+1) )
        True
        >>> all( gamma(n) >= 0 for n in range(100, n_max+1) )
        True

    Finally, we check the dimension and Lyapunov rank of our
    simulacrum symbolically::

        >>> from sympy import expand, symbols
        >>> from partitions import f
        >>> n,m = symbols("n,m", integer=True, positive=True)
        >>> k,r = symbols("k,r", integer=True, nonnegative=True)
        >>> alpha = (m - 4*k**2 + 15*k - 14 - r) / 3
        >>> gamma = 2*m - 22*k - (4*m - 16*k**2 - 68 + 5*r)/3
        >>> J_dim = (7*m + k) + (m + 3*k - 4) + 4*alpha + 3*r + gamma
        >>> J_rank = fix_floor(f(7*m + k)) + fix_floor(f(m + 3*k - 4)) + alpha*f(4) + r*f(3) + gamma
        >>> K_dim = 2*n
        >>> K_rank = 2*fix_floor(f(n))
        >>> (K_dim - J_dim).subs({n: 5*m + k})
        0
        >>> expand((K_rank - J_rank).subs({n: 5*m + k}))
        0

    Since the target cone has exactly two factors, it suffices (per
    the proof) to check partitions with/without an ``HC(3)`` offset.
    We do this only up to ``n == 18`` because all greater ``n`` lead
    to simulacra, and the existence of a simulacra is much easier to
    verify by just writing down its factors::

        >>> from partitions import partition_rank, partition_simulacra
        >>> n_max = 18
        >>> n_without_simulacra = []
        >>> for n in range(n_max+1):
        ...     p = [n,n]
        ...     simcount = len(list(partition_simulacra(p)))
        ...     f = lambda q: partition_rank(q) == (partition_rank(p) - 17)
        ...     if n >= 5:
        ...         simcount += len(list(
        ...           filter(f, partitions(2*n - 9, include_two=False))
        ...         ))
        ...     if simcount == 0:
        ...         n_without_simulacra.append(n)
        >>> n_without_simulacra
        [0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 18]

    Finally, we demonstrate simulacra for all ``n`` between ``0`` and
    ``100`` that are not in the no-simulacra list::

        >>> d = {
        ...   4: [1, 2, 5],
        ...   8: [1, 5, 10],
        ...   9: [1, 2, 3, 12],
        ...   10: [2, 5, 13],
        ...   14: [1, 10, 17],
        ...   15: [1, 3, 6, 20],
        ...   16: [2, 2, 2, 2, 2, 22],
        ...   17: [2, 4, 5, 23],
        ...   19: [1, 2, 2, 2, 5, 26],
        ...   20: [2, 13, 25],
        ...   21: [1, 2, 12, 27],
        ...   22: [1, 17, 26],
        ...   23: [1, 3, 12, 30],
        ...   24: [1, 2, 2, 2, 2, 6, 33],
        ...   25: [2, 3, 12, 33],
        ...   26: [5, 13, 34],
        ...   27: [2, 2, 2, 12, 36],
        ...   28: [1, 5, 13, 37],
        ...   29: [1, 2, 2, 2, 2, 2, 7, 40],
        ...   30: [1, 2, 3, 4, 9, 41],
        ...   31: [3, 8, 9, 42],
        ...   32: [1, 26, 37],
        ...   33: [1, 3, 20, 42],
        ...   34: [2, 25, 41],
        ...   35: [2, 8, 13, 47],
        ...   36: [3, 3, 19, 47],
        ...   37: [1, 2, 2, 5, 14, 50],
        ...   38: [1, 2, 4, 19, 50],
        ...   39: [1, 2, 27, 48],
        ...   40: [2, 2, 4, 19, 53],
        ...   41: [2, 4, 23, 53],
        ...   42: [1, 2, 3, 3, 19, 56],
        ...   43: [2, 5, 23, 56],
        ...   44: [1, 37, 50],
        ...   45: [1, 3, 30, 56],
        ...   46: [5, 29, 58],
        ...   47: [1, 2, 2, 2, 26, 61],
        ...   48: [1, 2, 2, 2, 6, 18, 65],
        ...   49: [2, 2, 4, 26, 64],
        ...   50: [1, 2, 10, 20, 67],
        ...   51: [2, 3, 33, 64],
        ...   52: [2, 41, 61],
        ...   53: [2, 5, 31, 68],
        ...   54: [1, 3, 4, 30, 70],
        ...   55: [2, 2, 2, 5, 26, 73],
        ...   56: [10, 29, 73],
        ...   57: [2, 2, 2, 36, 72],
        ...   58: [1, 50, 65],
        ...   59: [1, 3, 42, 72],
        ...   60: [1, 2, 2, 2, 2, 33, 78],
        ...   61: [4, 5, 34, 79],
        ...   62: [1, 2, 3, 4, 33, 81],
        ...   63: [1, 2, 48, 75],
        ...   64: [1, 2, 2, 44, 79],
        ...   65: [4, 7, 34, 85],
        ...   66: [1, 2, 4, 5, 33, 87],
        ...   67: [3, 3, 4, 37, 87],
        ...   68: [1, 2, 7, 38, 88],
        ...   69: [1, 2, 2, 6, 37, 90],
        ...   70: [3, 3, 47, 87],
        ...   71: [2, 4, 8, 34, 94],
        ...   72: [1, 2, 3, 4, 41, 93],
        ...   73: [1, 2, 2, 2, 2, 2, 40, 95],
        ...   74: [1, 65, 82],
        ...   75: [1, 3, 56, 90],
        ...   76: [1, 2, 4, 50, 95],
        ...   77: [2, 4, 53, 95],
        ...   78: [1, 3, 6, 46, 100],
        ...   79: [2, 3, 57, 96],
        ...   80: [5, 58, 97],
        ...   81: [1, 4, 7, 45, 105],
        ...   82: [2, 2, 4, 53, 103],
        ...   83: [2, 5, 56, 103],
        ...   84: [3, 3, 59, 103],
        ...   85: [4, 7, 50, 109],
        ...   86: [10, 53, 109],
        ...   87: [2, 3, 64, 105],
        ...   88: [5, 65, 106],
        ...   89: [1, 2, 2, 2, 61, 110],
        ...   90: [1, 4, 6, 54, 115],
        ...   91: [1, 7, 9, 45, 120],
        ...   92: [1, 82, 101],
        ...   93: [1, 2, 75, 108],
        ...   94: [1, 2, 2, 2, 2, 61, 118],
        ...   95: [2, 2, 4, 64, 118],
        ...   96: [1, 2, 4, 5, 57, 123],
        ...   97: [2, 5, 68, 119],
        ...   98: [2, 3, 8, 57, 126],
        ...   99: [2, 2, 2, 72, 120],
        ...   100: [2, 85, 113]
        ... }
        >>> all(
        ...   K.rank == partition_rank(d[n])
        ...   for n in range(101)
        ...   if not n in n_without_simulacra
        ...   if (K := DirectSum(2*[L(n)]))
        ... )
        True

    """
    from sql import max_cone_dim
    n_max = max_cone_dim() // 2
    n_without_simulacra = [
      n for n in range(n_max+1)
      if (K := DirectSum([L(n)]*2))
      and not K.simulacra()
    ]

    # We have to filter the expected result based on the
    # max available cone dimension, too.
    expected = [ e for e in [0, 1, 2, 3, 5, 6, 7, 11, 12, 13, 18]
                 if e <= n_max ]

    return (n_without_simulacra == expected)


==> tests/verify-live-db.py <==
r"""
This script verifies that the live SQL database contains enough
information to verify the results in the paper. This is necessary
because the test suite is designed to pass regardless of how much
information is contained in the database (the tests should pass if the
database is completely empty).

This script can be executed directly,

    $ python verify-live-db.py

and it will return either success (0) or failure (1) after telling you
what it is doing.
"""

import msgpack
from random import randint
import sqlite3

from cones import SymmetricCone
from sql import *

if __name__ == "__main__":
    result = True

    mcd = max_cone_dim()
    mlrd = max_lorentz_rank_dim()

    def report():
        if result:
            print("ok", flush=True)
        else:
            print("fail", flush=True)


    print("Checking for the trivial cone in both tables... ", flush=True, end="")
    if not (have_cone_dim(0) and have_lorentz_rank_dim(0)):
        result = False
    report()

    print("All cone dimensions up to the max are present... ", flush=True, end="")
    for n in range(mcd + 1):
        if not have_cone_dim(n):
            result = False
    report()

    print("All lorentz rank dimensions up to the max are present... ", flush=True, end="")
    for n in range(mlrd + 1):
        if not have_lorentz_rank_dim(n):
            result = False
    report()

    print("Verifying the rank/dimension of some cones of a random size... ", flush=True, end="")
    if mcd < 0:
        result = False
    else:
        # decide on a dimension first; otherwise random ordering is
        # too slow.
        n = randint(0, mcd)
        conn = sqlite3.connect(LIVE_DATABASE)
        stmt = "SELECT rank,data FROM cones WHERE dim=? ORDER BY random() LIMIT 10000"
        with conn:
            rows = conn.execute(stmt, (n,)).fetchall()
        conn.close()

        for row in rows:
            K = SymmetricCone.deserialize(msgpack.unpackb(row[1], use_list=False))
            if not (K.dim == n and K.rank == row[0]):
                result = False
    report()

    print("Need max_cone_dim() >= 4 for Lemma 6... ", flush=True, end="")
    if mcd < 4:
        result = False
    report()

    print("Need max_cone_dim() >= 6 for non-Lorentz cones to exist... ", flush=True, end="")
    if mcd < 6:
        result = False
    report()

    print("Need max_cone_dim() >= 9 for Propositions 5 and 9... ", flush=True, end="")
    if mcd < 9:
        result = False
    report()

    print("Need max_cone_dim() >= 18 for Corollary 2... ", flush=True, end="")
    if mcd < 18:
        result = False
    report()

    print("Need max_cone_dim() >= 21 for Theorem 5... ", flush=True, end="")
    if mcd < 21:
        result = False
    report()

    print("Need max_cone_dim() >= 27 for Example 1... ", flush=True, end="")
    if mcd < 27:
        result = False
    report()

    print("Need max_cone_dim() >= 36 for Proposition 10... ", flush=True, end="")
    if mcd < 36:
        result = False
    report()

    print("Need max_cone_dim() >= 39 for Proposition 8... ", flush=True, end="")
    if mcd < 39:
        result = False
    report()

    print("Need max_cone_dim() >= 40 for Corollary 3... ", flush=True, end="")
    if mcd < 40:
        result = False
    report()

    print("Need max_lorentz_rank_dim() >= 39 for Proposition 8... ", flush=True, end="")
    if mlrd < 39:
        result = False
    report()

    print("Need max_lorentz_rank_dim() >= 40 for Corollary 3... ", flush=True, end="")
    if mlrd < 40:
        result = False
    report()

    print("Confirming admissible_lorentz_ranks(60) directly... ", flush=True, end="")
    if mlrd < 60:
        result = False
    else:
        from partitions import _direct_lorentz_ranks
        actual = admissible_lorentz_ranks(60)
        expected = _direct_lorentz_ranks(60)
        if (set(actual) != set(expected)):
            result = False
    report()

    # This takes forever to get a random sample but there's no easy
    # way around it.
    print("There should be no hash collisions in the database... ", flush=True, end="")
    conn = sqlite3.connect(LIVE_DATABASE)
    stmt = f"SELECT data FROM cones ORDER BY random() LIMIT 1000000"
    with conn:
        rows = conn.execute(stmt).fetchall()
    conn.close()

    # Dedupe via set(); if any were removed, there'll be fewer elements
    # than we started with.
    expected = len(rows)
    actual = len(set( hash(msgpack.unpackb(r[0], use_list=False))
                      for r in rows ))
    if not (actual == expected):
        result = False
    report()

    exit(int(not result))

